Random veering triangulations are not geometric

Every pseudo-Anosov mapping class $\varphi$ defines an associated veering triangulation $\tau_\varphi$ of a punctured mapping torus. We show that generically, $\tau_\varphi$ is not geometric. Here, the word "generic" can be taken either with respect to random walks in mapping class groups or with respect to counting geodesics in moduli space. Tools in the proof include Teichm\"uller theory, the Ending Lamination Theorem, study of the Thurston norm, and rigorous computation.

==> anc/README.txt <==

The files in this directory and its subdirectories are ancillary files for the paper
"Random veering triangulations are not geometric" by D. Futer, S.J. Taylor, and W. Worden.




code/

The subdirectory code/ contains code used for computations that is not part of another program. 

The file code/py/surf.py extends the functionality of the program Flipper (by Mark Bell), and 
requires Flipper to be installed. Basically, surf.py builds its own surface triangulations and mapping 
class group generators, and uses Flipper for all other substantial computations.

The file code/py/non_geo.py extends the functionality of the program Regina. Some of these functions are
just repackaging of Regina methods, but an important addition here to the functionality of Regina is
the ability to compute the number of boundary components of a (compact) normal surface, and distinguish essential 
boundary components from non-essential boundary components (an essential boundary component is one that does not
bound a disk in the manifold). This allows one to compute genus of the surface, and thereby to fully determine
the topological type of the surface (and possibly of a homologous surface with less boundary, if some of the
boundary is non-essential).

The files in the subdirectory code/sage/ are used for rigorously confirming that a triangulation is non-geometric. The 
output in the log file data/XX/WORD_confirm_nongeom_log.txt is generated by the function confirm_non_geometric() of the file
code/sage/confirm_non_geometric.sage. All other files in this directory contain code used by this function. See the separate
README file in the code/sage/ directory for some more explanation.




data/

The subdirectory data/ contains logs of rigorous computations cited in the aforementioned paper. Subdirectories of 
data/ contain logs for the corresponding surface (e.g., data/S_1/ contains logs for the surface referred to as
S_1 in Proposition 8.4 of the paper). These subdirectories contain some subset of the following files, depending on their role in the paper. 
In the descriptions below, XX is the name of the subdirectory (i.e., the name of the surface), and WORD is the monodromy
word for the example:

data/XX/WORD_flipper_log.txt : 

sage: import surf                                         ### import the file surf.py
sage: S=surf.Surface(0,8)                                 ### create surface S = XX
sage: mc=S.mc_from_word('q6q6q5q4Q3Q1q4Q2q3q1Q2')         ### create monodromy mc = WORD
sage: mc.nielsen_thurston_type()                          ### check that the monodromy is pseudo-Anosov
'Pseudo-Anosov'
sage: mc.stratum()                                        ### check that the monodromy is in the principal stratum, i.e.,
                                                          ### that singularities are 3-pronged and punctures are 1-pronged.

data/XX/WORD_regina_log.txt, and .tri, .rga files :

First, Flipper is used to create the veering triangulation with fiber XX and monodromy WORD. We then export this triangulation
to SnapPy (data/XX/WORD.tri), filling the boundary components coming from drilled out singularities. This triangulation is then 
converted to a Regina triangulation (data/XX/T_ideal_WORD.rga), and then Regina truncates the cusps so that we have a finite 
triangulation with boundary (data/XX/T_trunc_WORD.rga). We then use Regina to enumerate all vertex normal surfaces, and of these we 
output the 20 having lowest Euler characteristic that are orientable, connected, and which represent non-trivial 2nd homology 
classes (i.e., non-separating). The goal is to confirm that this list contains a once-puntured torus and a closed genus 2 surface.

data/XX/WORD_confirm_nongeom_log.txt :

T_0 is the initial (non-geometric) triangulation. We first log this triangulation, given by tetrahedra gluing data. We then
follow random Pachner paths until we find a triangulation T_n which SnapPy confirms is geometric. This path is logged, as is
the tetrahedra gluing data for T_n and the shape intervals for T_n. Now, to complete the rigorous verification we need 
to follow this path back to T_0, keeping track of shape intervals as we go. The path back to T_0 is logged, as are the 
shape intervals resulting from tracing the shape intervals throught he path. The reader can confirm that for at least one 
of the logged shape intervals, the imaginary part is negative. The confirms that T_0 is non-geometric (see Corollary 8.3 of the paper for details).



















==> anc/code/LICENSE.txt <==


LICENSE: This code is released under the GNU General Public License version 3
as published by the Free Software Foundation.

For further information see: http://www.gnu.org/licenses/gpl-3.0.txt


==> anc/code/py/non_geo.py <==

import regina as r
from fractions import gcd


### a simple 2D triangulation class. Basically this strips down Regina's 2D boundary triangulation to just 
### the information we need.
class Triangulation2D():
    def __init__(self):
        self.components=[]
        self.triangles = {}
        self.edges = {}

### similar to above, but for a single component of the boundary.
class Component2D():
    def __init__(self):
        self.triangles = {}
        self.edges = {}
        self.index = None

### Given a Regina triangulation T, create a boundary triangulation using the above classes.
def bdyTriangulation(T):

    bdyTri = Triangulation2D()

    for bc in T.boundaryComponents():
        bdyTri.components.append(Component2D())
        comp = bdyTri.components[bc.index()]
        comp.index = bc.index()
        for tri in bc.triangles():
            from_tet = int(tri.detail().split()[4])
            as_face = tri.detail().split()[5]
            try:
                i = max(bdyTri.triangles.keys())+1
            except ValueError:
                i = 0
            bdyTri.triangles[i]=(from_tet,as_face)
            comp.triangles[i]=(from_tet,as_face)

    for bc in T.boundaryComponents():
        for edge in bc.edges():
            e = []
            detail = edge.detail().split()[7:]
            appears_as = [(int(detail[j]),detail[j+1]) for j in range(0,len(detail),2)]
            for item in appears_as:
                if item[0] in [t[0] for t in bdyTri.triangles.values()]:
                    e.append(item)
            try:
                i = max(bdyTri.edges.keys())+1
            except ValueError:
                i = 0
            bdyTri.components[bc.index()].edges[i] = e
            bdyTri.edges[i] = e

    return bdyTri

### all below functions take as argument a (compact) normal surface (i.e., an object of type regina.engine.NormalSurface) ###

def dictCoords(s):
    '''Return the normal surface coordinates of s as a dictionary.
    '''
    T = s.triangulation()
    vec = {}
    for i in range(T.size()):
        vec[i] = [(s.triangles(i,0).longValue(),s.triangles(i,1).longValue(),s.triangles(i,2).longValue(),s.triangles(i,3).longValue()),(s.quads(i,0).longValue(),s.quads(i,1).longValue(),s.quads(i,2).longValue())]
    return vec

def bdyIntersection(s):
    '''Return the intersections of s with the boundary of the parent triangulation T. The object returned is a dictionary 'coords',
       where coords[i] is a 3-tuple which gives the number of intersections of boundary(s) with the three sides of the i^th
       triangle of the boundary triangulation of T.
    '''
    T = s.triangulation()
    try:
        bT = T.bT
    except AttributeError:
        bT = bdyTriangulation(T)
    coords = {}
    for i in bT.triangles:
        (t0,t1,t2,t3),(q0,q1,q2) = dictCoords(s)[bT.triangles[i][0]]
        if bT.triangles[i][1] == '(012)':
            coords[i] = (t0+q2,t1+q1,t2+q0)
        elif bT.triangles[i][1] == '(013)':
            coords[i] = (t0+q1,t1+q2,t3+q0)
        elif bT.triangles[i][1] == '(023)':
            coords[i] = (t0+q0,t2+q2,t3+q1)
        elif bT.triangles[i][1] == '(123)':
            coords[i] = (t1+q0,t2+q1,t3+q2)
    return coords

def surfaceBoundaries(s):
    '''return a dictionary BC. The value of BC[i] is a tuple (essential, total), where 'essential' is the number of
       essential boundary components of the surface s meeting the i^th boundary torus of the triangulation T, and 'total'
       is the total number of boundary components of s meeting the i^th boundary torus of T. This only works if the each
       boundary component of T is a torus triangulated by 2 triangles (Regina seems to always find such a triangulation).
    '''
    BC = {}
    T = s.triangulation()
    try:
        bT = T.bT
    except AttributeError:
        bT = bdyTriangulation(T)
    bI = bdyIntersection(s)
    for bc in bT.components:
        assert len(bc.triangles) == 2, 'the boundary component must be a torus triangulated with 2 triangles'
        compIntersection = {key:bI[key] for key in bI if key in bc.triangles}
        coords = list(compIntersection.values()[0])
        null_hom = min(coords)
        coords.remove(null_hom)
        k1 = min(coords) - null_hom
        k2 = max(coords) - null_hom
        essential = gcd(k1,k2)
        total = null_hom + essential
        BC[bc.index] = (essential, total)

    return BC


def compressedEulerChar(s):
    '''Return the Euler Characteristic of the surface resulting from filling non-essential boundary components of s. 
    '''
    return int(s.eulerChar().longValue()) + nullBdyComps(s)

def getGenus(s):
    '''Return the genus of s. 
    '''
    return 1 - (compressedEulerChar(s)+essentialBdyComps(s))/2

def essentialBdyComps(s):
    '''Return the number of essential boundary components of s (i.e., we do not include boundary components that
       bound a disk in T, as capping off such a boundary component gives a surface homologous to s).
    '''
    cBC = surfaceBoundaries(s)
    return sum([cBC[i][0] for i in cBC])

def nullBdyComps(s):
    '''Return the number of boundary components of s that bound a disk in the manifold.
    '''
    return totalBdyComps(s)-essentialBdyComps(s)

def totalBdyComps(s):
    '''Return the total number of boundary components of s, including those that are non-essential.
    '''
    cBC = surfaceBoundaries(s)
    return sum([cBC[i][1] for i in cBC])

def separates(s):
    '''return True if cutting along this surface results in a manifold with more than one component.
    '''
    T_cut=s.cutAlong()
    if T_cut.countComponents() == 1:
        return False
    else:
        return True

def homologous(s1,s2):
    '''Return True if s1 is homologous to s2 (or -s2). We assume that neither s1 nor s2 is null-homologous. 
    If s=s1+s2 is separating, then 0 ~ s ~ s1+s2 so s1 ~ -s2. Since we do not consider orientation, this 
    actually only tells us if s1 is homologous to either s2 or -s2.
    '''
    assert s1.disjoint(s2), 's1+s2 is not embedded'
    s = hakenSum(s1,s2)
    T_cut = s.cutAlong()
    return not T_cut.isConnected()

def hakenSum(s1,s2):
    '''If s1 and s2 are locally compatible, return their Haken sum.
    '''
    T = s1.triangulation()
    assert s1.locallyCompatible(s2), 'surfaces are not compatible'
    vec1 = listCoords(s1)
    vec2 = listCoords(s1)
    sum_vec = [vec1[i]+vec2[i] for i in range(len(vec1))]
    sum_surf = r.NormalSurface(T,r.NS_STANDARD,sum_vec)
    return sum_surf

def listCoords(s):
    '''Return normal surface coordinates of s as a list.
    '''
    T = s.triangulation()
    vec = []
    for i in range(T.size()):
        vec += [s.triangles(i,0).longValue(),s.triangles(i,1).longValue(),s.triangles(i,2).longValue(),s.triangles(i,3).longValue(),s.quads(i,0).longValue(),s.quads(i,1).longValue(),s.quads(i,2).longValue()]
    return vec


==> anc/code/py/surf.py <==
#-*-python-*-

import flipper
import string
import random


class Surface:
    """returns a surface of genus=genus with "punctures" marked points. 

        Encodes a full set of MCG generators. 
        The MCG generators provided by this class are described in the paper Experimental Statistics of Veering 
        Triangulations.

    """
    def __init__(self, genus, num_punctures, verify=False):

        try:           ## if we are working in Sage, turn off the preparser so that the ~ operator works as in Python
            preparser(False)
        except NameError:
            pass

        g = int(genus)
        n = int(num_punctures)

        def gr(m): 
            if g == 1: return 2
            elif g>1: return m+2*g
        def p(m): 
            if g == 2: return 8
            elif g>2: return m+4*g
        def b(m): return m+5*g
        def o(m): return m+6*g-3


        if g == 0:
            self.triangles=[(3*i,3*i+2,~(3*((i+1)%(n-2)))) for i in xrange(n-2)]+[(3*i+1,~(3*((i+1)%(n-2))+1),~(3*i+2)) for i in xrange(n-2)]

            self.lams=dict()
            for i in range(n):
                self.lams['q'+str(i)]=[0 for j in range(3*n-6)]
            for j in range(3,3*n-8,3)+[1,2,3*n-7]:
                self.lams['q0'][j] += 1
            for j in range(3,6)+[0,1,3*n-7]:
                self.lams['q1'][j] += 1
            for i in range(0,n-4):
                for j in range(3*i+2,3*i+5)+range(3*i+6,3*i+9):
                        self.lams['q'+str(i+2)][j] += 1
            for j in range(1,3*n-8,3)+[3*n-10,3*n-9,3*n-7]:
                self.lams['q'+str(n-2)][j] += 1
            for j in range(1,3*n-7,3)+range(0,3*n-8,3)+[3*n-7,3*n-7]:
                self.lams['q'+str(n-1)][j] += 1



        else:
            if g >= 1:
                self.triangles = [(k,k+1,gr(k)) for k in xrange(0,2*g-1,2)]+[(~k,~(k+1),~gr(k+1)) for k in xrange(0,2*g-1,2)]

            if g > 2:
                self.triangles += [(~gr(k),gr(k+1),~p(k/2)) for k in xrange(0,2*g-1,2)]
            if g == 2: self.triangles += [(~gr(0),gr(1),~p(0)),(~gr(2),gr(3),p(0))]
            if g == 3: self.triangles += [(p(0),p(1),p(2))]
            if g > 3:
                self.triangles += [(b(k),p(k+2),~b(k+1)) for k in xrange(0,g-4)]+[(p(0),p(1),~b(0)),(p(g-2),p(g-1),b(g-4))]
            if n==2: #for n=2 we need a certain triangulation, so we can more easily compute the halftwist in terms of flips later.
                self.triangles.remove((2*g-2,2*g-1,gr(2*g-2)))
                self.triangles += [(o(0),~o(2),o(2)),(2*g-2,~o(0),o(1)),(gr(2*g-2),~o(1),2*g-1)]
            if n>2:
                self.triangles.remove((2*g-2,2*g-1,gr(2*g-2)))
                self.triangles += [(2*g-2,o(0),o(1)),(gr(2*g-2),~o(3*n-5),o(3*n-4)),(2*g-1,~o(3*n-4),~o(3*n-6))]
                self.triangles += [(~o(k),o(k+3),~o(k+2)) for k in xrange(0,3*n-8,3)]+[(~o(k+1),o(k+2),o(k+4)) for k in xrange(0,3*n-8,3)]

            e=edges=6*g+3*n-6

            def empty_lam(num_edges): return [0 for i in xrange(num_edges)]

            self.lams = dict()
            if g == 1:
                self.lams['a0'] = empty_lam(e)
                self.lams['a0'][1] += 1; self.lams['a0'][gr(0)] += 1 
                self.lams['b0'] = empty_lam(e)
                self.lams['b0'][0] += 1; self.lams['b0'][gr(0)] += 1
            elif g > 1:
                for i in [0,1]:
                    self.lams['a'+str(i)] = empty_lam(e)
                    for j in [2*i+1,gr(2*i),gr(2*i+1)]:
                        self.lams['a'+str(i)][j] += 1
                for i in xrange(g):
                    self.lams['b'+str(i)] = empty_lam(e)
                    for j in [2*i,gr(2*i),gr(2*i+1)]:
                        self.lams['b'+str(i)][j] += 1
            if g == 2:
                self.lams['c0'] = empty_lam(e)
                for j in [1,gr(0),p(0),gr(2),2,gr(3),gr(2),3,2,gr(2),p(0),gr(1)]:
                    self.lams['c0'][j] += 1
            elif g > 2:
                for i in xrange(g-1):
                    self.lams['c'+str(i)] = empty_lam(e)
                    for j in [2*i+1,gr(2*i),p(i),p(i+1),gr(2*i+2),2*i+2,gr(2*i+3),gr(2*i+2),2*i+3,2*i+2,gr(2*i+2),p(i+1),p(i),gr(2*i+1)]:
                        self.lams['c'+str(i)][j] += 1
                for i in xrange(1,g-2):
                    self.lams['c'+str(i)][b(i-1)] += 2
            if n == 2:
                self.lams['b'+str(g-1)][o(1)] += 1
                if 'c'+str(g-2) in self.lams.keys():
                    self.lams['c'+str(g-2)][o(1)] += 2
                self.lams['p0'] = empty_lam(e)
                for j in [2*g-1,gr(2*g-1),gr(2*g-2)]+[o(0),o(0),o(1),o(1),o(2)]:
                    self.lams['p0'][j] += 1
                if g == 1:
                    for i in xrange(n-1):
                        self.lams['p'+str(i)][gr(2*g-1)] -= 1
                self.lams['q0'] = [2 for i in xrange(6*g+3*n-6)]
                self.lams['q0'][o(0)] -= 2
                self.lams['q0'][o(2)] -= 2

            if n > 2:
                if 'a'+str(g-1) in self.lams.keys():
                    self.lams['a'+str(g-1)][o(3*n-4)] += 1
                for j in [o(3*k+1) for k in xrange(n-1)]:
                            self.lams['b'+str(g-1)][j] += 1
                if 'c'+str(g-2) in self.lams.keys():
                    for j in [o(3*n-4)]+[o(3*k+1) for k in xrange(n-1)]*2:
                        self.lams['c'+str(g-2)][j] += 1
                self.lams['p0'] = empty_lam(e)
                for j in [2*g-1,gr(2*g-1),gr(2*g-2)]+[o(3*k) for k in xrange(n-1)]+[o(3*k+1) for k in xrange(n-1)]:
                    self.lams['p0'][j] += 1
                for i in xrange(1,n-1):
                    self.lams['p'+str(i)] = empty_lam(e)
                    for j in [2*g-1,gr(2*g-1),gr(2*g-2),o(3*i-1)]+[o(3*k) for k in xrange(i,n-1)]+[o(3*k+1) for k in xrange(i,n-1)]:
                        self.lams['p'+str(i)][j] += 1
                if g == 1:
                    for i in xrange(n-1):
                        self.lams['p'+str(i)][gr(2*g-1)] -= 1

                self.lams['q0'] = [2 for i in xrange(6*g+3*n-6)]
                for j in [o(3*k+2) for k in xrange(1,n-2)]+[o(0)]:
                    self.lams['q0'][j] -= 2
                for j in [o(3*k) for k in xrange(1,n-1)]+[o(3*k+1) for k in xrange(1,n-1)]+[o(2),o(3*n-4)]:
                    self.lams['q0'][j] -= 1

                self.lams['q1'] = empty_lam(e)
                for j in [o(0),o(1),o(3),o(4),o(5)]:
                    self.lams['q1'][j] += 1
                for i in xrange(2,n-1):
                    self.lams['q'+str(i)] = empty_lam(e)
                    for j in [o(3*(i-1)-1),o(3*(i-1)),o(3*(i-1)+1),o(3*(i-1)+3),o(3*(i-1)+4),o(3*(i-1)+5)]:
                        self.lams['q'+str(i)][j] += 1

                

        self.triangulation = flipper.create_triangulation(self.triangles)


        ### below we compute the halftwist around the isolating curve bounding the two punctures, for n=2 case, in terms of flips. We then relable the edges, and re-create the triangulation, since we have altered the original one in the process of finding the flips.
        if n == 2:
            t=self.triangulation
            seq = []
            vert = 0 if len(edges_around_vert(t,0))>1 else 1
            edges = edges_around_vert(t,vert)
            fixed_edge = o(2) if o(2) in edges else -o(2)-1
            ind = edges.index(fixed_edge)
            edges_0 = [edges[(ind+i)%len(edges)] for i in range(len(edges))]
            while len(edges) > 1:
                ind = (edges.index(fixed_edge)+1)%len(edges)
                seq.append(edges[ind])
                t = t.flip_edge(edges[ind])
                edges = edges_around_vert(t,vert)
            edges = edges_around_vert(t,(vert+1)%2)
            ind = edges.index(~fixed_edge)
            edges = [edges[(ind+i)%len(edges)] for i in range(len(edges))]
            isom = dict(zip(edges,edges_0))
            seq.append(isom)
            seq.reverse()
            self.triangulation = flipper.create_triangulation(self.triangles)
            isolating_halftwist = self.triangulation.encode(seq)
        ###

        self.laminations = dict([(key,self.triangulation.lamination(self.lams[key])) for key in self.lams.keys()])

        self.twists = dict()
        self.halftwists = dict()


        ### if n=2, we have to add the halftwist (created above from flips) seperately. It seems that the halftwist computed above is actually the right Dehn twist (based on the check below using chain relation), so it is called 'Q0' and its inverse is 'q0' (lower case indicates left twists, upper case right twists).
        if n == 2:
            self.halftwists['Q0'] = isolating_halftwist
            self.halftwists['q0'] = isolating_halftwist.inverse()
        ###

        for key in self.lams.keys():
            if key == 'q0' and n==2:
                pass
            elif key[0] == 'q':
                self.halftwists[key] = self.laminations[key].encode_halftwist(1)
                self.halftwists[key.upper()] = self.laminations[key].encode_halftwist(-1)
            else:
                self.twists[key] = self.laminations[key].encode_twist(1)
                self.twists[key.upper()] = self.laminations[key].encode_twist(-1)
        self.all_twists = dict([(key,self.twists[key]) for key in self.twists]+[(key,self.halftwists[key]) for key in self.halftwists])
        
        # below we compute the square of the halftwist in terms of chain relation, then check that it is indeed 
        # the inverse of (halftwist)^-1. This confirms that the computation of the halftwists in terms of flips 
        # was successful. This check increases the run time considerably, so it should probably be passed as False
        # except when testing. All surfaces S_g,2 for g<23 have been tested.

        if n == 2 and verify == True:
            chain = [self.twists['a0'],self.twists['b0']]
            for i in range(g-1):
                chain.append(self.twists['c'+str(i)])
                chain.append(self.twists['b'+str(i+1)])
            assert self.triangulation.encode(chain*(4*g+2) + [self.halftwists['Q0']]*2).is_identity()
        
        
        self.num_punctures = self.triangulation.num_vertices
        self.genus = self.triangulation.genus

        self.name='S_'+ str(self.genus) + ',' + str(self.num_punctures)

        try:           ## turn the preparser back on, if using Sage.
            preparser(True)
        except NameError:
            pass

    def num_letters(word):
        num_letters=0
        for letter in ['a','b','c','p','q']:
            num_letters += word.count(letter)
        return num_letters

    def rand_word(self,word_len,syl_len=1,long_syl=0,all_twists=True,all_positive=False,no_repeat=False,no_backtrack=False,exclude=None,lead=None):
        """generates a random word in the generating set of twists and halftwists, which has length ~word_len. 

        Each sylable has length given by random choice from range(1,syl_len), and the word begin with a initial 
        syllable of length long_syl. If all_twists=True, then the full MCG is used, if False then 
        only PMCG (pure mapping class group). If all_positive=True then only positive twists are 
        used, if False then both positive and negative. If no_repeat=True then no generator is allowed 
        to repeat consecutively. If no_backtrack=True then are walk through MCG is taken without backtracking (i.e., the word is reduced).

        Note that this only outputs a list of letters (which are just strings), not an encoded word.
        """
        letters=[]
        if lead != None:
            letters += letters_from_word(lead)
        if self.genus > 0 and all_twists == False:
            keys = self.twists.keys()
        else:
            keys = self.all_twists.keys()
        if all_positive == True:
            keys = list(set([key.lower() for key in keys]))
        if exclude != None:
            keys = [key for key in keys if key.lower() not in exclude]
        b=random.choice(keys)
        letters.append(b)
        for i in xrange(long_syl-1):
            letters.append(b)
        a = b
        parity = random.choice(range(-3,3))
        while len(letters) < word_len+parity:
            b=random.choice(keys)
            if ( no_repeat and b != a and not no_backtrack) or ( no_repeat and b != a and no_backtrack and b != a.swapcase() ) or ( no_backtrack and b != a.swapcase() and not no_repeat ) or ( not no_repeat and not no_backtrack ):
                for i in xrange(random.choice(range(syl_len))+1):
                    letters.append(b)
                a = b
        return letters



    def mc_from_word(self,word):
        """Encodes word given as a list of letters, returning an encoded mapping class (has type flipper.Encoding())."""
        if type(word)==str:
            letters = letters_from_word(word)
        else:
            letters = word
        sequence = []
        for i in xrange(len(letters)):
            sequence += self.all_twists[letters[i]]
        map_class=self.triangulation.encode(sequence)
    
        return map_class

    

    def singularities(self,canon_mc_lam):
        return canon_mc_lam.triangulation.num_vertices - self.triangulation.num_vertices


class Mapping_Class():
    def __init__(self,Sigma,letters):
        word = ''
        for i in xrange(len(letters)):
            word += letters[i]
        self.word = word
        self.letters = letters
        sequence = []
        self.length = len(letters)
        self.surface_name = Sigma.name

    def letters_w_exp(self):
        lets=[l for l in self.letters]
        letsexp = dict()
        while len(lets) > 0:
            x=lets.pop()
            letsexp[x] = 1
            while len(lets) > 0 and lets[-1] == x:
                letsexp[x] += 1
                lets.pop()
        return letsexp

    def encoding(self,Sigma):
        sequence = []
        for i in xrange(len(self.letters)):
            sequence += Sigma.all_twists[self.letters[i]]
        return Sigma.triangulation.encode(sequence)

    def syl_lens(self):
        inds = [0];inds+=[i+1 for i in xrange(len(self.letters)-1) if self.letters[i]!=self.letters[i+1]];inds+=[len(self.letters)]
        syls = [self.letters[inds[i]:inds[i+1]] for i in xrange(len(inds)-1)]
        return [len(syls[i]) for i in xrange(len(syls))]

    def max_syl_len(self):
        return max(self.syl_lens())

    def no_repeats(self):
        """Are any letters repeated consecutively in self?"""
        return self.max_syl_len()==1

    def num_back_tracks(self):
        """How many backtracks does self have?"""
        num = 0
        for i in xrange(len(self.letters)-1):
            if self.letters[i] == self.letters[i+1].swapcase():
                num += 1
        return num

def num_letters(word):
    """counts number of letters in a given word. The word should be given as a concatenated string."""

    num_letters=0
    for letter in ['a','b','c','p','q']:
        num_letters += word.count(letter)
    return num_letters

def letters_from_word(word):
    """Given a word, get a list of its letters."""

    alphas = [i for i in range(len(word)) if word[i].isalpha()]+[len(word)]
    letters = [word[alphas[i]:alphas[i+1]] for i in range(len(alphas)-1)]
    return letters

def word_from_letters(letters,with_exps=False):
    """given a list of letters, concatenate them to get a word."""

    if not with_exps:
        word = ''.join(letters)
    else:
        breaks = [0]+[i for i in xrange(1,len(letters)) if letters[i-1] != letters[i]]
        word = ''.join([letters[breaks[i]]+str('^'+str(breaks[i+1]-breaks[i]))*(breaks[i+1]-breaks[i]!=1) for i in xrange(len(breaks)-1)])
    return word

def reduce_backtracks(letters):
    """Remove consecutive instances of a letter and its inverse."""

    while True:
        i=1
        old_letters = [l for l in letters]
        while letters[i] != letters[i-1].swapcase():
            if i == len(letters)-1:
                return letters
            else:
                i += 1
        letters.pop(i)
        letters.pop(i-1)
        if letters == old_letters:
            break
    return letters





==> anc/code/sage/Pachner.sage <==
#-*-python-*-

attach('helper_functions.sage')
#from Simplices import *
attach('Simplices.sage')

def pachner_23(T, simplex,track_shapes=True):
    m = T.num_tets
    if isinstance(simplex,int) or isinstance(simplex,sage.rings.integer.Integer):
        simplex = T.faces[simplex].tet_face_pairs[0]
    tet1 = T.tetrahedra[simplex[0]]
    tet2 = T.tetrahedra[tet1.glued_to_tet(simplex[1])]
    inds = sorted([tet1.index,tet2.index])
    s1 = T.tetrahedra[inds[0]]
    face = simplex[1] if s1 == tet1 else tet1.glued_to_perm(simplex[1])[simplex[1]]
    s2 = T.tetrahedra[s1.glued_to_tet(face)]  # the tet that t glues to along face
    if (s1.index == s2.index):
        return False
    perm = s1.glued_to_perm(face)  # the gluing of t to r
    s1_vert_0 = face
    s1_vert_1 = (face + 1)%4
    s1_vert_y = (face + 3 - 1*(face%2))%4
    s1_vert_inf = (face + 2 + 1*(face%2))%4
    s2_vert_x = perm[face]
    s2_vert_1 = perm[s1_vert_1]
    s2_vert_y = perm[s1_vert_y]
    s2_vert_inf = perm[s1_vert_inf]
    t1 = Tetrahedron(s1.index)
    t2 = Tetrahedron(s2.index)
    t3 = Tetrahedron(m)
    opp_vert = {s1:'x','x':s1,s2:'0','0':s2,t1:'1','1':t1,t2:'y','y':t2,t3:'inf','inf':t3}
    
    def vert(tet,vert):
        vert_cor = {}
        vert_cor[t1] = {'x':0, '0':1, 'y':2, 'inf':3, 0:'x', 1:'0', 2:'y', 3:'inf'}
        vert_cor[t2] = {'x':0, '0':1, 'inf':2, '1':3, 0:'x', 1:'0', 2:'inf', 3:'1'}
        vert_cor[t3] = {'x':0, '0':1, '1':2, 'y':3, 0:'x', 1:'0', 2:'1', 3:'y'}
        vert_cor[s1] = {'inf':s1_vert_inf,'0':s1_vert_0,'y':s1_vert_y,'1':s1_vert_1,s1_vert_inf:'inf',s1_vert_0:'0',s1_vert_y:'y',s1_vert_1:'1'}
        vert_cor[s2] = {'inf':s2_vert_inf,'1':s2_vert_1,'y':s2_vert_y,'x':s2_vert_x,s2_vert_inf:'inf',s2_vert_1:'1',s2_vert_y:'y',s2_vert_x:'x'}
    
        return vert_cor[tet][vert]
    def in_cusp(vert_str):
        cusp_cor = {}
        cusp_cor['0'] = s1.cusp(vert(s1,'0'))
        cusp_cor['1'] = s1.cusp(vert(s1,'1'))
        cusp_cor['y'] = s1.cusp(vert(s1,'y'))
        cusp_cor['x'] = s2.cusp(vert(s2,'x'))
        cusp_cor['inf'] = s1.cusp(vert(s1,'inf'))
        return cusp_cor[vert_str]

    #shapes
    if track_shapes:
        y = s1.shape_at_edge(edge_from_vert_pair(s1_vert_0,s1_vert_inf))
        x = 1 + (y-1)/(s2.shape_at_edge(edge_from_vert_pair(s2_vert_1,s2_vert_inf)))
    
        t1.shape = cross_ratio(x,0,y,'infty')
        t2.shape = cross_ratio(x,0,'infty',1)
        t3.shape = cross_ratio(x,0,1,y)
    
    #gluings
    t1.gluing = [[0,0,0,0],[[0,0,0,0],[0,0,0,0],[0,0,0,0],[0,0,0,0]]]
    t2.gluing = [[0,0,0,0],[[0,0,0,0],[0,0,0,0],[0,0,0,0],[0,0,0,0]]]
    t3.gluing = [[0,0,0,0],[[0,0,0,0],[0,0,0,0],[0,0,0,0],[0,0,0,0]]]
    # interior faces:
    t1.gluing[0][2] = t2.index; t1.gluing[1][2] = [0,1,3,2]
    t1.gluing[0][3] = t3.index; t1.gluing[1][3] = [0,1,3,2]
    t2.gluing[0][2] = t3.index; t2.gluing[1][2] = [0,1,3,2]
    t2.gluing[0][3] = t1.index; t2.gluing[1][3] = [0,1,3,2]
    t3.gluing[0][2] = t1.index; t3.gluing[1][2] = [0,1,3,2]
    t3.gluing[0][3] = t2.index; t3.gluing[1][3] = [0,1,3,2]
    # gluing of outer faces of s1 and s2 to other tets
    for f in ['0','x']:
        s = s1 if (f=='x') else s2
        for t in [t1, t2, t3]:
            s_face = opp_vert[t]  #get the vertex that isnt a vertex of t
            if s.gluing[0][vert(s,s_face)] not in [s1.index, s2.index]:
                t.gluing[0][vert(t,f)] = s.gluing[0][vert(s,s_face)]
                t.gluing[1][vert(t,f)][vert(t,f)] = s.gluing[1][vert(s,s_face)][vert(s,s_face)]
                for w in set(['0','1','x','y','inf']).difference(set([f,opp_vert[t]])):
                    t.gluing[1][vert(t,f)][vert(t,w)] = s.gluing[1][vert(s,s_face)][vert(s,w)]
            elif s.gluing[0][vert(s,s_face)] in [s1.index, s2.index]:
                s_glued_to_old = T.tetrahedra[s.gluing[0][vert(s,s_face)]]
                s_glued_to_new = opp_vert[ vert( s_glued_to_old, s.gluing[1][vert(s,s_face)][vert(s,s_face)] ) ]
                t.gluing[0][vert(t,f)] = s_glued_to_new.index
                t.gluing[1][vert(t,f)][vert(t,f)] = vert(s_glued_to_new, opp_vert[s_glued_to_old])
                for w in set(['0','1','x','y','inf']).difference(set([f,opp_vert[t]])):
                    t.gluing[1][vert(t,f)][vert(t,w)] = vert(s_glued_to_new, vert(s_glued_to_old, s.gluing[1][vert(s,s_face)][vert(s,w)]))
    # gluing of other tets faces to s1 and s2
    for i in range(m):
        if i not in [s1.index, s2.index]:
            t = T.tetrahedra[i]
            for j in range(4):
                s = T.tetrahedra[t.gluing[0][j]]
                if s.index in [s1.index, s2.index]:
                    s_face = vert(s,t.gluing[1][j][j])
                    ti = opp_vert[s_face]
                    t.gluing[0][j] = ti.index
                    t.gluing[1][j][j] = vert(ti,opp_vert[s])
                    for k in range(4):
                        if k != j:
                            t.gluing[1][j][k] = vert(ti,vert(s,t.gluing[1][j][k]))
    # replace s1 and s2 by t1, t2, t3 in T:
    T.tetrahedra[s1.index] = t1
    T.tetrahedra[s2.index] = t2
    T.tetrahedra.append(t3)
    T.num_tets += 1

    # fix vertices of T
    for t in [t1,t2,t3]:
        t.in_cusp = [0,0,0,0]
        t.in_cusp[0] = in_cusp('x')
        t.in_cusp[1] = in_cusp('0')
    t1.in_cusp[2] = in_cusp('y')
    t1.in_cusp[3] = in_cusp('inf')
    t2.in_cusp[2] = in_cusp('inf')
    t2.in_cusp[3] = in_cusp('1')
    t3.in_cusp[2] = in_cusp('1')
    t3.in_cusp[3] = in_cusp('y')
    for vc in ['0','x','1','y','inf']:
        v = T.vertices[in_cusp(vc)]
        assert v.index == in_cusp(vc)
        if vc in ['1','y','inf']:
            for s in [s1,s2]:
                v.tet_vert_pairs.remove((s.index,vert(s,vc)))
            if vc == '1':
                v.tet_vert_pairs.append((t2.index,vert(t2,'1')))
                v.tet_vert_pairs.append((t3.index,vert(t3,'1')))
            elif vc == 'y':
                v.tet_vert_pairs.append((t1.index,vert(t1,'y')))
                v.tet_vert_pairs.append((t3.index,vert(t3,'y')))
            elif vc == 'inf':
                v.tet_vert_pairs.append((t1.index,vert(t1,'inf')))
                v.tet_vert_pairs.append((t2.index,vert(t2,'inf')))
        elif vc == '0':
            v.tet_vert_pairs.remove((s1.index,vert(s1,vc)))
            for t in [t1,t2,t3]:
                v.tet_vert_pairs.append((t.index,vert(t,vc)))
        elif vc == 'x':
            v.tet_vert_pairs.remove((s2.index,vert(s2,vc)))
            for t in [t1,t2,t3]:
                v.tet_vert_pairs.append((t.index,vert(t,vc)))
    assert sorted([(i,j) for i in range(T.num_tets) for j in range (4)]) == sorted([v.tet_vert_pairs[k] for v in T.vertices for k in range(len(v.tet_vert_pairs))])

    # fix edges of T
    tet_edge_pair_changes = {}
    tet_edge_pair_changes[(s1.index,edge_from_vert_pair(vert(s1,'0'),vert(s1,'y')))]=[(t1.index,edge_from_vert_pair(1,2)),(t3.index,edge_from_vert_pair(1,3))]
    tet_edge_pair_changes[(s1.index,edge_from_vert_pair(vert(s1,'0'),vert(s1,'1')))]=[(t2.index,edge_from_vert_pair(1,3)),(t3.index,edge_from_vert_pair(1,2))]
    tet_edge_pair_changes[(s1.index,edge_from_vert_pair(vert(s1,'0'),vert(s1,'inf')))]=[(t1.index,edge_from_vert_pair(1,3)),(t2.index,edge_from_vert_pair(1,2))]
    tet_edge_pair_changes[(s2.index,edge_from_vert_pair(vert(s2,'x'),vert(s2,'y')))]=[(t1.index,edge_from_vert_pair(0,2)),(t3.index,edge_from_vert_pair(0,3))]
    tet_edge_pair_changes[(s2.index,edge_from_vert_pair(vert(s2,'x'),vert(s2,'1')))]=[(t2.index,edge_from_vert_pair(0,3)),(t3.index,edge_from_vert_pair(0,2))]
    tet_edge_pair_changes[(s2.index,edge_from_vert_pair(vert(s2,'x'),vert(s2,'inf')))]=[(t1.index,edge_from_vert_pair(0,3)),(t2.index,edge_from_vert_pair(0,2))]
    tet_edge_pair_changes[(s1.index,edge_from_vert_pair(vert(s1,'1'),vert(s1,'y')))]=[(t3.index,edge_from_vert_pair(3,2))]
    tet_edge_pair_changes[(s1.index,edge_from_vert_pair(vert(s1,'y'),vert(s1,'inf')))]=[(t1.index,edge_from_vert_pair(2,3))]
    tet_edge_pair_changes[(s1.index,edge_from_vert_pair(vert(s1,'inf'),vert(s1,'1')))]=[(t2.index,edge_from_vert_pair(2,3))]
    tet_edge_pair_changes[(s2.index,edge_from_vert_pair(vert(s2,'1'),vert(s2,'y')))]=[]
    tet_edge_pair_changes[(s2.index,edge_from_vert_pair(vert(s2,'y'),vert(s2,'inf')))]=[]
    tet_edge_pair_changes[(s2.index,edge_from_vert_pair(vert(s2,'inf'),vert(s2,'1')))]=[]
    keys = set(tet_edge_pair_changes.keys())
    for e in T.edges:
        cap = set(e.tet_edge_pairs).intersection(keys)
        for key in cap:
            e.tet_edge_pairs.remove(key)
            e.degree += len(tet_edge_pair_changes[key])-1
            for i in range(len(tet_edge_pair_changes[key])):
                e.tet_edge_pairs.append(tet_edge_pair_changes[key][i])
    e = Edge(len(T.edges))
    T.edges.append(e)
    e.degree = 3
    e.tet_edge_pairs = []
    for t in [t1,t2,t3]:
        e.tet_edge_pairs.append((t.index,5))

    for e in T.edges:
        assert len(e.tet_edge_pairs) == e.degree
    assert sorted([(i,j) for i in range(T.num_tets) for j in range (6)]) == sorted([e.tet_edge_pairs[k] for e in T.edges for k in range(len(e.tet_edge_pairs))])

    # fix faces of T
    for f in T.faces:
        if (s1.index,vert(s1,'0')) in f.tet_face_pairs:
            face_to_remove = f
        else:
            for j in [0,1]:
                for (s,t,vc) in [(s1,t1,'1'),(s1,t2,'y'),(s1,t3,'inf'),(s2,t1,'1'),(s2,t2,'y'),(s2,t3,'inf')]:
                    if (s.index,vert(s,vc)) == f.tet_face_pairs[j]:
                        f.tet_face_pairs[j] = (t.index,vert(t,opp_vert[s]))
                        break
    T.faces.remove(face_to_remove)
    f1,f2,f3 = Face(len(T.faces)), Face(len(T.faces)+1), Face(len(T.faces)+2)
    f1.tet_face_pairs.append((t2.index,vert(t2,'inf')))
    f1.tet_face_pairs.append((t3.index,vert(t3,'y')))
    f2.tet_face_pairs.append((t1.index,vert(t1,'inf')))
    f2.tet_face_pairs.append((t3.index,vert(t3,'1')))
    f3.tet_face_pairs.append((t1.index,vert(t1,'y')))
    f3.tet_face_pairs.append((t2.index,vert(t2,'1')))
    T.faces.append(f1)
    T.faces.append(f2)
    T.faces.append(f3)
    for i in range(len(T.faces)):
        T.faces[i].index = i
    assert sorted([(i,j) for i in range(T.num_tets) for j in range(4)]) == sorted([f.tet_face_pairs[k] for f in T.faces for k in range(2)])

    return True

def pachner_32(T,simplex,track_shapes=True):
    if isinstance(simplex,int) or isinstance(simplex,sage.rings.integer.Integer):
        edge = simplex
    elif isinstance(simplex,tuple):
        edge = T.edge(simplex[0],simplex[1]).index
    if T.edges[edge].degree != 3:
        return False
    (fi,fj,fk) = faces_meeting_edge(T,T.edges[edge])
    for pair in T.faces[fi].tet_face_pairs:
        if pair[0] == T.faces[fk].tet_face_pairs[0][0] or pair[0] == T.faces[fk].tet_face_pairs[1][0]:
            tet = pair[0]
    for pair in T.edges[edge].tet_edge_pairs:
        if tet == pair[0]:
            edge = pair[1]
            break
    m = T.num_tets
    t1 = T.tetrahedra[tet]
    v2 = T.faces[fi].tet_face_pairs[0][1] if T.faces[fi].tet_face_pairs[0][0] == tet else T.faces[fi].tet_face_pairs[1][1]
    v3 = T.faces[fk].tet_face_pairs[0][1] if T.faces[fk].tet_face_pairs[0][0] == tet else T.faces[fk].tet_face_pairs[1][1]
    t2 = T.tetrahedra[t1.glued_to_tet(v2)]
    t3 = T.tetrahedra[t1.glued_to_tet(v3)]
    if ( len(set([t1.index,t2.index,t3.index])) != 3 ):
        return False
    
    perm2 = t1.glued_to_perm(v2)  # the gluing of t to r
    perm3 = t1.glued_to_perm(v3)  # the gluing of t to r
    if (v2 > v3 and ((v2,v3) not in [(2,0),(3,1)])) or (v2 < v3 and ((v2,v3) in [(0,2),(1,3)])):
        t1_vert_0,t1_vert_x = edge_to_vert_pair(edge)
    else:
        t1_vert_x,t1_vert_0 = edge_to_vert_pair(edge)

    t1_vert_y = v2
    t1_vert_inf = v3
    
    t2_vert_1 = perm2[t1_vert_y]
    t2_vert_inf = perm2[t1_vert_inf]
    t2_vert_0 = perm2[t1_vert_0]
    t2_vert_x = perm2[t1_vert_x]
    t3_vert_1 = perm3[t1_vert_inf]
    t3_vert_y = perm3[t1_vert_y]
    t3_vert_0 = perm3[t1_vert_0]
    t3_vert_x = perm3[t1_vert_x]
    indices = sorted([t1.index,t2.index,t3.index])
    s1 = Tetrahedron(indices[0])
    s2 = Tetrahedron(indices[1])
    opp_vert = {'x':s1,'0':s2,'1':t1,'y':t2,'inf':t3,s1:'x',s2:'0',t1:'1',t2:'y',t3:'inf'}

    def vert(tet,vert):
        vert_cor = {}
        vert_cor[t1] = {'x':t1_vert_x, '0':t1_vert_0, 'y':t1_vert_y, 'inf':t1_vert_inf, t1_vert_x:'x', t1_vert_0:'0', t1_vert_y:'y', t1_vert_inf:'inf'}
        vert_cor[t2] = {'x':t2_vert_x, '0':t2_vert_0, 'inf':t2_vert_inf, '1':t2_vert_1, t2_vert_x:'x', t2_vert_0:'0', t2_vert_inf:'inf', t2_vert_1:'1'}
        vert_cor[t3] = {'x':t3_vert_x, '0':t3_vert_0, '1':t3_vert_1, 'y':t3_vert_y, t3_vert_x:'x', t3_vert_0:'0', t3_vert_1:'1', t3_vert_y:'y'}
        vert_cor[s1] = {'inf':3,'0':0,'y':1,'1':2,3:'inf',0:'0',1:'y',2:'1'}
        vert_cor[s2] = {'inf':0,'1':2,'y':1,'x':3,0:'inf',2:'1',1:'y',3:'x'}
        return vert_cor[tet][vert]

    def in_cusp(vert_str):
        cusp_cor = {}
        cusp_cor['0'] = t1.cusp(vert(t1,'0'))
        cusp_cor['1'] = t2.cusp(vert(t2,'1'))
        cusp_cor['y'] = t1.cusp(vert(t1,'y'))
        cusp_cor['x'] = t1.cusp(vert(t1,'x'))
        cusp_cor['inf'] = t1.cusp(vert(t1,'inf'))
        return cusp_cor[vert_str]

    #shapes
    if track_shapes:
        z1 = t1.shape_at_edge(edge_from_vert_pair(t1_vert_0,t1_vert_x))    
        z2 = t2.shape_at_edge(edge_from_vert_pair(t2_vert_0,t2_vert_x))    
        z3 = t3.shape_at_edge(edge_from_vert_pair(t3_vert_0,t3_vert_x))    
        
        x = 1 - 1/z2
        y = (1-z2)/(1/z3-z2)
    
        s1.shape = cross_ratio(0,y,1,'infty')
        s2.shape = cross_ratio('infty',y,1,x)
    
    #gluings
    s1.gluing = [[0,0,0,0],[[0,0,0,0],[0,0,0,0],[0,0,0,0],[0,0,0,0]]]
    s2.gluing = [[0,0,0,0],[[0,0,0,0],[0,0,0,0],[0,0,0,0],[0,0,0,0]]]
    
    # interior faces:
    s1.gluing[0][0] = s2.index; s1.gluing[1][0] = [3,1,2,0]
    s2.gluing[0][3] = s1.index; s2.gluing[1][3] = [3,1,2,0]

    # gluing of outer faces of s1 and s2 to other tets
    for f in ['1','y','inf']:
        t = opp_vert[f]
        for s in [s1, s2]:
            t_face = opp_vert[s]  #get the vertex that isnt a vertex of s
            if t.gluing[0][vert(t,t_face)] not in [t1.index, t2.index, t3.index]:
                s.gluing[0][vert(s,f)] = t.gluing[0][vert(t,t_face)]
                s.gluing[1][vert(s,f)][vert(s,f)] = t.gluing[1][vert(t,t_face)][vert(t,t_face)]
                for w in set(['0','1','x','y','inf']).difference(set([f,opp_vert[s]])):
                    s.gluing[1][vert(s,f)][vert(s,w)] = t.gluing[1][vert(t,t_face)][vert(t,w)]
            elif t.gluing[0][vert(t,t_face)] in [t1.index, t2.index, t3.index]:
                t_glued_to_old = T.tetrahedra[t.gluing[0][vert(t,t_face)]]
                t_glued_to_new = opp_vert[ vert( t_glued_to_old, t.gluing[1][vert(t,t_face)][vert(t,t_face)] ) ]
                s.gluing[0][vert(s,f)] = t_glued_to_new.index
                s.gluing[1][vert(s,f)][vert(s,f)] = vert(t_glued_to_new, opp_vert[t_glued_to_old])
                for w in set(['0','1','x','y','inf']).difference(set([f,opp_vert[s]])):
                    s.gluing[1][vert(s,f)][vert(s,w)] = vert(t_glued_to_new, vert(t_glued_to_old, t.gluing[1][vert(t,t_face)][vert(t,w)]))
    
    # gluing of other tets face of to s1 and s2
    for i in range(m):
        if i not in [t1.index, t2.index, t3.index]:
            s = T.tetrahedra[i]
            for j in range(4):
                t = T.tetrahedra[s.gluing[0][j]]
                if t.index in [t1.index, t2.index, t3.index]:
                    t_face = vert(t,s.gluing[1][j][j])
                    si = opp_vert[t_face]
                    s.gluing[0][j] = si.index
                    s.gluing[1][j][j] = vert(si,opp_vert[t])
                    for k in range(4):
                        if k != j:
                            s.gluing[1][j][k] = vert(si,vert(t,s.gluing[1][j][k]))
    
    # fix vertices of T
    c = {}
    c['0'] = t1.in_cusp[t1_vert_0]
    c['x'] = t1.in_cusp[t1_vert_x]
    c['1'] = t2.in_cusp[t2_vert_1]
    c['y'] = t1.in_cusp[t1_vert_y]
    c['inf'] = t1.in_cusp[t1_vert_inf]
    for s in [s1,s2]:
        s.in_cusp = [0,0,0,0]
        s.in_cusp[1] = c['y']
        s.in_cusp[2] = c['1']
    s1.in_cusp[0] = c['0']
    s1.in_cusp[3] = c['inf']
    s2.in_cusp[0] = c['inf']
    s2.in_cusp[3] = c['x']
    for vc in ['0','x','1','y','inf']:
        v = T.vertices[c[vc]]
        assert v.index == c[vc]
        if vc in ['1','y','inf']:
            if vc == '1':
                v.tet_vert_pairs.remove((t2.index,vert(t2,'1')))
                v.tet_vert_pairs.remove((t3.index,vert(t3,'1')))
            elif vc == 'y':
                v.tet_vert_pairs.remove((t1.index,vert(t1,'y')))
                v.tet_vert_pairs.remove((t3.index,vert(t3,'y')))
            elif vc == 'inf':
                v.tet_vert_pairs.remove((t1.index,vert(t1,'inf')))
                v.tet_vert_pairs.remove((t2.index,vert(t2,'inf')))
            for s in [s1,s2]:
                v.tet_vert_pairs.append((s.index,vert(s,vc)))
        elif vc == '0':
            for t in [t1,t2,t3]:
                v.tet_vert_pairs.remove((t.index,vert(t,vc)))
            v.tet_vert_pairs.append((s1.index,vert(s1,vc)))
        elif vc == 'x':
            for t in [t1,t2,t3]:
                v.tet_vert_pairs.remove((t.index,vert(t,vc)))
            v.tet_vert_pairs.append((s2.index,vert(s2,vc)))

    # fix edges of T
    tet_edge_pair_changes = {}
    tet_edge_pair_changes[(t1.index,edge_from_vert_pair(vert(t1,'0'),vert(t1,'x')))]=[]
    tet_edge_pair_changes[(t1.index,edge_from_vert_pair(vert(t1,'0'),vert(t1,'y')))]=[(s1.index,edge_from_vert_pair(0,1))]
    tet_edge_pair_changes[(t1.index,edge_from_vert_pair(vert(t1,'0'),vert(t1,'inf')))]=[(s1.index,edge_from_vert_pair(0,3))]
    tet_edge_pair_changes[(t1.index,edge_from_vert_pair(vert(t1,'x'),vert(t1,'y')))]=[(s2.index,edge_from_vert_pair(1,3))]
    tet_edge_pair_changes[(t1.index,edge_from_vert_pair(vert(t1,'x'),vert(t1,'inf')))]=[(s2.index,edge_from_vert_pair(0,3))]
    tet_edge_pair_changes[(t1.index,edge_from_vert_pair(vert(t1,'inf'),vert(t1,'y')))]=[(s2.index,edge_from_vert_pair(0,1)),(s1.index,edge_from_vert_pair(1,3))]
    tet_edge_pair_changes[(t2.index,edge_from_vert_pair(vert(t2,'0'),vert(t2,'x')))]=[]
    tet_edge_pair_changes[(t2.index,edge_from_vert_pair(vert(t2,'0'),vert(t2,'1')))]=[(s1.index,edge_from_vert_pair(0,2))]
    tet_edge_pair_changes[(t2.index,edge_from_vert_pair(vert(t2,'0'),vert(t2,'inf')))]=[]
    tet_edge_pair_changes[(t2.index,edge_from_vert_pair(vert(t2,'x'),vert(t2,'1')))]=[(s2.index,edge_from_vert_pair(2,3))]
    tet_edge_pair_changes[(t2.index,edge_from_vert_pair(vert(t2,'x'),vert(t2,'inf')))]=[]
    tet_edge_pair_changes[(t2.index,edge_from_vert_pair(vert(t2,'inf'),vert(t2,'1')))]=[(s1.index,edge_from_vert_pair(2,3)),(s2.index,edge_from_vert_pair(0,2))]
    tet_edge_pair_changes[(t3.index,edge_from_vert_pair(vert(t3,'0'),vert(t3,'x')))]=[]
    tet_edge_pair_changes[(t3.index,edge_from_vert_pair(vert(t3,'0'),vert(t3,'1')))]=[]
    tet_edge_pair_changes[(t3.index,edge_from_vert_pair(vert(t3,'0'),vert(t3,'y')))]=[]
    tet_edge_pair_changes[(t3.index,edge_from_vert_pair(vert(t3,'x'),vert(t3,'1')))]=[]
    tet_edge_pair_changes[(t3.index,edge_from_vert_pair(vert(t3,'x'),vert(t3,'y')))]=[]
    tet_edge_pair_changes[(t3.index,edge_from_vert_pair(vert(t3,'y'),vert(t3,'1')))]=[(s1.index,edge_from_vert_pair(1,2)),(s2.index,edge_from_vert_pair(1,2))]
    keys = set(tet_edge_pair_changes.keys())
    for e in T.edges:
        cap = set(e.tet_edge_pairs).intersection(keys)
        for key in cap:
            e.tet_edge_pairs.remove(key)
            e.degree += len(tet_edge_pair_changes[key])-1
            for i in range(len(tet_edge_pair_changes[key])):
                e.tet_edge_pairs.append(tet_edge_pair_changes[key][i])
    for e in T.edges:
        if len(e.tet_edge_pairs) == 0:
            T.edges.remove(e)
    for i in range(len(T.edges)):
        T.edges[i].index = i

    # fix faces of T
    for f in T.faces:
        if (t1.index,vert(t1,'y')) in f.tet_face_pairs:
            f.tet_face_pairs = []
        elif (t2.index,vert(t2,'inf')) in f.tet_face_pairs:
            f.tet_face_pairs = []
        elif (t3.index,vert(t3,'1')) in f.tet_face_pairs:
            f.tet_face_pairs = []
        else:
            for j in [0,1]:
                for (s,t,vc) in [(s1,t1,'1'),(s1,t2,'y'),(s1,t3,'inf'),(s2,t1,'1'),(s2,t2,'y'),(s2,t3,'inf')]:
                    if (t.index,vert(t,opp_vert[s])) == f.tet_face_pairs[j]:
                        f.tet_face_pairs[j] = (s.index,vert(s,vc))
                        break
    to_remove=[]
    for f in T.faces:
        if len(f.tet_face_pairs) == 0:
            to_remove.append(f)
    for f in to_remove:
        T.faces.remove(f)
    for i in range(len(T.faces)):
        T.faces[i].index = i
    new_face = Face(len(T.faces))
    new_face.tet_face_pairs = [(s1.index,vert(s1,'0')),(s2.index,vert(s2,'x'))]
    T.faces.append(new_face)

    # replace first and second ti (w.r.t. index order) with s1 and s2 in T:
    T.tetrahedra[indices[0]] = s1
    T.tetrahedra[indices[1]] = s2
    # now we need to remove the third ti, and move all tets after it to one spot earlier in indexing
    T.tetrahedra.remove(T.tetrahedra[indices[2]])
    last = indices[2]
    ## if indices[2] = m-1 (it can't be greater), then it is the last tet in the list, and there is nothing to do.
    if indices[2] < m-1:   
        for i in range(indices[2],m-1):
            t = T.tetrahedra[i]
            for v in T.vertices:
                for j in range(4):
                    if (t.index,j) in v.tet_vert_pairs:
                        v.tet_vert_pairs.remove((t.index,j))
                        v.tet_vert_pairs.append((t.index-1,j))
            for e in T.edges:
                for j in range(6):
                    if (t.index,j) in e.tet_edge_pairs:
                        e.tet_edge_pairs.remove((t.index,j))
                        e.tet_edge_pairs.append((t.index-1,j))
            for f in T.faces:
                for j in range(4):
                    if (t.index,j) in f.tet_face_pairs:
                        f.tet_face_pairs.remove((t.index,j))
                        f.tet_face_pairs.append((t.index-1,j))
            t.index -= 1
        for t in T.tetrahedra:
            for j in range(4):
                if t.gluing[0][j] > indices[2]:
                    t.gluing[0][j] -= 1

    T.num_tets -= 1

    assert sorted([(i,j) for i in range(T.num_tets) for j in range (4)]) == sorted([v.tet_vert_pairs[k] for v in T.vertices for k in range(len(v.tet_vert_pairs))])
    for e in T.edges:
        assert len(e.tet_edge_pairs) == e.degree
    assert sorted([(i,j) for i in range(T.num_tets) for j in range (6)]) == sorted([e.tet_edge_pairs[k] for e in T.edges for k in range(len(e.tet_edge_pairs))])
    assert sorted([(i,j) for i in range(T.num_tets) for j in range(4)]) == sorted([f.tet_face_pairs[k] for f in T.faces for k in range(2)])
    
    return True
















==> anc/code/sage/Path.sage <==



class Path():
    def __init__(self,initial_tri, initial_shapes, name):
        self.initial_tri = initial_tri
        self.terminal_tri = None
        self.initial_shapes = initial_shapes
        self.num_steps = 0
        self.path = []
        self.name = name
        self.reverse_path = []

    def new_step(self, step):
        self.path.append(step)
        self.num_steps += 1

    def tri_before_step(self,step_number):
        if step_number == 0:
            return Triangulation(self.initial_tri)
        else:
            return Triangulation(self.path[step_number-1].tri)

    def tri_after_step(self,step_number):
        return Triangulation(self.path[step_number].tri)
            
    def first(self):
        return self.initial_tri

    def last(self):
        return self.path[-1].tri

    def path_log(self,file):
        with open(file,'w') as f:
            T = Triangulation(self.initial_tri)
            M = T.snappy_mfld()
            f.write('{}\n\n'.format(self.name))
            f.write('initial volume: {}\n\n'.format(M.volume()))
            f.write('initial gluing data:\n')
            f.write('[')
            for i in range(T.num_tets-1):
                f.write('{}\n'.format(str(T.gluing_data()[i])))
            f.write('{}]\n\n'.format(str(T.gluing_data()[T.num_tets-1])))
            f.write('initial tetrahedra shapes:\n')
            for i in range(T.num_tets):
                f.write('{}\n'.format(str(self.initial_shapes[i])))
            f.write('\n')
            for j in range(len(self.path)):
                step = self.path[j]
                T = Triangulation(step.tri)
                simplex = 'face' if step.move_type=='23' else 'edge'
                f.write('{}. {}-{} Pachner move along {} {} of tetrahedron {}\n\n'.format(j+1,step.move_type[0],step.move_type[1],simplex,step.tet_simplex_pair[0],step.tet_simplex_pair[1]))
                f.write('gluing data for resulting triangulation:\n')
                f.write('[')
                for i in range(T.num_tets-1):
                    f.write('{}\n'.format(str(T.gluing_data()[i])))
                f.write('{}]\n\n'.format(str(T.gluing_data()[T.num_tets-1])))
                f.write('resulting tetrahedra shapes:\n')
                for i in range(T.num_tets):
                    f.write('{}\n'.format(str(step.shapes[i])))
                f.write('\n\n')
            f.write('intersection of intervals obtained via the Pachner path with intervals computed by SnapPy (for final triangulation):\n\n')
            for i in range(len(self.intersection_intervals)):
                f.write('{}\n'.format(str(self.intersection_intervals[i])))

class Step():
    def __init__(self, tri, shapes, move_type, tet_simplex_pair,inverse_move):
        self.tri = tri
        self.move_type = move_type
        self.tet_simplex_pair = tet_simplex_pair
        self.simplex = None
        self.shapes = shapes
        self.inverse_move = inverse_move

==> anc/code/sage/README.txt <==

This folder contains code used for rigorously checking that a triangulation is non-geometric.

A lot of this could be greatly simplified, and even excised, with a bit of work (possibly less work than
it took to write the code in the first place). In particular, we have created our own Triangulation
class, along with our own Pachner move class. All of this is done already in Regina (which we use here anyway),
with the small caveat that one would have to dig into the Regina source code a bit to figure out how to keep 
track of simplex labelling as Pachner moves are applied. Also tracking shape intervals would still have to be
added, as Regina does not do this. SnapPy can also do Pachner moves, and keeps track of shapes, but this 
functionality is hidden, and in any case SnapPy is not good for keeping track of combinatorial information.

Below we give a brief description of the files contained in this directory. 




Triangularion.sage :

provides a class Triangulation(), which is catered to our purposes. This class takes as input a string describing
a SnapPea triangulation. Actually, any valid argument for snappy.Manifold() will work here, as this function is what 
is being called eventually.



Simplices.sage :

contains simplex classes used by Triangulation.sage.



Pachner.sage :

contains 2 functions, pachner23() and pachner32(). These return True if the Pachner move could be performed, False otherwise. These functions are called by the methods of Triangulation() with the same names. 



Path.sage :

provides a class Path() that keeps track of a sequence of Pachner moves. Also contains a class Step() that holds the data
associated to a step in the Pachner path, including the triangulation and tet shapes post Pachner move, the move type and location, and how to invert the move. 



helper_functions.sage :

contains functions used by some or all of the other files.



find_path_to_geom.sage :

Attempts to find a Pachner path to a triangulation that is geometric. We choose Pachner moves at random, from among possible Pachner moves along simplices contained in negatively oriented tetrahedra. If there are no such Pachner moves available, we
try simplices that belong to tetrahedra that are adjacent to negatively oriented tetrahedra. We continue to work our way further 
from the negatively oriented tetrahedra, until we find a valid Pachner move.



confirm_non_geometric.sage :

contains a function confirm_non_geometric(), which attempts to find a path from a non-geometric triangulation T_0 to a 
geometric triangulation T_n (using find_path_to_geom.sage), then traces the path back to T_0 while keeping track of 
shape intervals. The resulting shape intervals for T_0 are then guaranteed to contain the unique solution to Thurston's gluing
equations whose algebraic volume is equal to Vol(M). Output is logged to a file specified by the user.















==> anc/code/sage/Simplices.sage <==




class Tetrahedron():
    def __init__(self,index,in_cusp=[],gluing=[],shape=0.0):
        self.gluing = gluing
        self.shape = shape
        self.index = index
        self.in_cusp = in_cusp

    def glued_to_tet(self,face):
        return self.gluing[0][face]

    def glued_to_perm(self,face,string=False):
        if string:
            return ''.join([str(self.gluing[1][face][i]) for i in range(4)])
        else:
            return self.gluing[1][face]

    def cusp(self,vert):
        return self.in_cusp[vert]

    def shape_at_edge(self,edge):
        z = self.shape
        if edge in [1,4]:
            return 1/(1-z)
        elif edge in [2,3]:
            return 1-1/z
        else:
            return z

    def shape_orbit(self):
        return [self.shape_at_edge(i) for i in range(3)]


class Face():
    def __init__(self,index):
        self.tet_face_pairs = []
        self.index = index

class Edge():
    def __init__(self,index=None):
        self.index = index
        self.tet_edge_pairs = []
        self.degree = 0

class Vertex():
    def __init__(self,index):
        self.tet_vert_pairs = []
        self.index = index
        


==> anc/code/sage/Triangulation.sage <==

import snappy
#from Pachner import *
attach('Pachner.sage')
#from Simplices import *
attach('Simplices.sage')
#from find_path_to_geom import *
attach('find_path_to_geom.sage')
attach('confirm_non_geometric.sage')
attach('helper_functions.sage')


class Triangulation():
    def __init__(self,SnapPeaTri,filling=None):
        M = snappy.Manifold(SnapPeaTri)
        if filling != None:
            M.dehn_fill(filling)
            M = M.filled_triangulation()
            shapes = M._get_tetrahedra_shapes('filled')
            self.filling = filling
        else:
            shapes = M._get_tetrahedra_shapes('complete')
            self.filling = None 
        self._cusp_vert_info = get_cusp_vert_info(M)
        self.num_tets = M.num_tetrahedra()
        self.num_cusps = M.num_cusps()
        self.name = M.name()
        self.string = SnapPeaTri
        gluing_data = M._get_tetrahedra_gluing_data()
        self.tetrahedra = None
        self.faces = None
        self.edges = None
        self.vertices = None
        self._create_tetrahedra(gluing_data, shapes)
        self._create_faces(gluing_data)
        self._create_edges(gluing_data)
        self._create_vertices(gluing_data)
        self.hasIntervalShapes = False
        self.path = None
        self.reverse_path = None
        self.path_moves = []

    def _get_cusp_index(self,tet,vert):
        for c in range(self.num_cusps):
            if (tet,vert) in self._cusp_vert_info[c]:
                return c
            else:
                pass

    def _create_tetrahedra(self, gluing_data, shapes):
        k = self.num_tets
        self.tetrahedra = []
        for i in range(k):
            in_cusp = []
            for j in range(4):
                in_cusp.append(self._get_cusp_index(i,j))
            t = Tetrahedron(i,in_cusp,list(gluing_data[i]), shapes[i])
            self.tetrahedra.append(t)

    def _create_faces(self,gluing_data):
        face_classes = []
        self.faces = []
        for t in self.tetrahedra:
            for i in range(4):
                pair1 = (t.index,i)
                pair2 = (t.gluing[0][i],t.gluing[1][i][i])
                if not sorted([pair1,pair2]) in face_classes:
                    face_classes.append(sorted([pair1,pair2]))
        assert len(face_classes) == 2*self.num_tets, "Error: wrong number of faces"
        for i in range(len(face_classes)):
            f = Face(i)
            f.tet_face_pairs.append(face_classes[i][0])
            f.tet_face_pairs.append(face_classes[i][1])
            self.faces.append(f)


    def _create_edges(self,gluing_data):
        seen_pairs = []
        self.edges = []
        for t in self.tetrahedra:
            for i in range(6):
                pair = (t.index,i)
                if not pair in seen_pairs:
                    e = Edge()
                    e.degree += 1
                    self.edges.append(e)
                    seen_pairs.append(pair)
                    e.tet_edge_pairs.append(pair)
                    v1,v2 = edge_to_vert_pair(i)
                    v3,v4 = edge_to_opp_verts(i)
                    #v = max(v3,v4) if i in [1,4] else min(v3,v4)
                    tet_ind = t.gluing[0][v3]
                    w1,w2 = t.gluing[1][v3][v1],t.gluing[1][v3][v2]
                    w3,w4 = t.gluing[1][v3][v4],t.gluing[1][v3][v3]
                    t = self.tetrahedra[tet_ind]
                    while (tet_ind,edge_from_vert_pair(w1,w2)) != pair:
                        e.degree += 1
                        e.tet_edge_pairs.append((tet_ind,edge_from_vert_pair(w1,w2)))
                        seen_pairs.append((tet_ind,edge_from_vert_pair(w1,w2)))
                        tet_ind = t.gluing[0][w3]
                        w1,w2 = t.gluing[1][w3][w1],t.gluing[1][w3][w2]
                        w3,w4 = t.gluing[1][w3][w4],t.gluing[1][w3][w3]
                        t = self.tetrahedra[tet_ind]
        for i in range(len(self.edges)):
            e = self.edges[i]
            e.index = i
                  

    def _create_vertices(self,gluing_data):
        self.vertices = []
        for i in range(self.num_cusps):
            v = Vertex(i)
            for t in self.tetrahedra:
                for j in range(4):
                    if t.cusp(j) == i:
                        v.tet_vert_pairs.append((t.index,j))
            self.vertices.append(v)

    def get_interval_shapes(self,bits_prec=212):
        M = self.snappy_mfld()
        try:
            tet_intervals = M.tetrahedra_shapes(part='rect',bits_prec=bits_prec,intervals=True)
            self.hasIntervalShapes = True
            for i in range(self.num_tets):
                self.tetrahedron(i).shape = tet_intervals[i]
            return True
        except RuntimeError:
            print('unable to get interval shapes: need to increase precision.')
            return False

    def confirm_non_geom(self,max_len=20,depth=1,log_file=None,bits_prec=212):
        confirm_non_geometric(self,max_len,depth,log_file,bits_prec,False)     

    def confirm_flat_tets(self,max_len=20,depth=1,log_file=None,bits_prec=212):
        confirm_non_geometric(self,max_len,depth,log_file,bits_prec,True)

    def tetrahedron(self,index):
        return self.tetrahedra[index]

    def edge(self,tet,edge_of_tet):
        for e in self.edges:
            if (tet,edge_of_tet) in e.tet_edge_pairs:
                return e

    def face(self,tet,face_of_tet):
        for f in self.faces:
            if (tet,face_of_tet) in f.tet_face_pairs:
                return f

    def num_faces(self):
        return len(self.faces)

    def num_edges(self):
        return len(self.edges)

    def num_cusps(self):
        return len(self.vertices)

    def gluing_data(self):
        return [t.gluing for t in self.tetrahedra]

    def tet_shapes(self):
        return [t.shape for t in self.tetrahedra]

    def has_degenerate_shapes(self):
        for s in self.tet_shapes():
            if s.is_NaN():
                return True
            elif 0 in s:
                return True
            elif 1 in s:
                return True
        return False

    def reset_shapes(self):
        for t in self.tetrahedra:
            t.shape = 0.0 + 0.0*I

    def pachner(self,move_type,simplex,track_shapes=True):
        if move_type == '23':
            return pachner_23(self,simplex,track_shapes)
        elif move_type == '32':
            return pachner_32(self,simplex,track_shapes)

    def pachner_path(self,path,track_shapes=True):
        for (move_type,simplex) in path:
            if not self.pachner(move_type,simplex,track_shapes):
                return False
        return True

    def pachner23(self,simplex,track_shapes=True):
        #return Pachner.pachner23(self,tet,face)
        if pachner_23(self,simplex,track_shapes):
            self.path_moves.append(('23',simplex))
            return True
        else:
            return False

    def pachner32(self,simplex,track_shapes=True):
        #return Pachner.pachner32(self,tet,edge)
        if pachner_32(self,simplex,track_shapes):
            self.path_moves.append(('32',simplex))
            return True
        else:
            return False

    def snappy_mfld(self):
        M = snappy.Manifold(self.to_string())
        if self.filling != None:
            M.dehn_fill(self.filling)
            M.filled_triangulation()
        return M

    def to_string(self):
        string = ''
        string += '% Triangulation\n'
        string += '{}\n'.format(self.name)
        string += 'not_attempted 0.0\n'
        string += 'oriented_manifold\n'
        string += 'CS_unknown\n\n'
        string += '{} 0\n'.format(self.num_cusps)
        for i in range(self.num_cusps):
            string += 'torus 0.000000000000 0.000000000000\n'
        string += '\n'
        string += '{}\n'.format(self.num_tets)
        for t in self.tetrahedra:
            string += '   {}    {}    {}    {}\n'.format(t.gluing[0][0],t.gluing[0][1],t.gluing[0][2],t.gluing[0][3])
            string += ' {} {} {} {}\n'.format(t.glued_to_perm(0,string=True),t.glued_to_perm(1,string=True),t.glued_to_perm(2,string=True),t.glued_to_perm(3,string=True))
            string += '   {}    {}    {}    {}\n'.format(t.cusp(0),t.cusp(1),t.cusp(2),t.cusp(3))
            for i in range(4):
                string += '  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n'
            string += '{} {}\n\n'.format(round(t.shape.real(),13),round(t.shape.imag(),13))
        return string

    def save(self,file_path):
        with open(file_path,'w') as file:
            file.write(self.to_string())






















==> anc/code/sage/confirm_non_geometric.sage <==
import regina
attach('find_path_to_geom.sage')

### the below function rigorously checks that a triangulation T (created using the class Triangulation() in the file
### Triangulation.sage) is non-geometric. This can fail for any number of reasons, and this failure does not give any
### information. Since the initial Pachner path is found by randomly choosing Pachner moves, one should try to run
### function repeatly until either it succeeds, or you feel like giving up.

def confirm_non_geometric(T,max_len=20,depth=1,log_file=None,bits_prec=212,confirm_flat=False):
    out = Out(T,log_file)
    out._print('{}\n\n'.format(T.string))
    out._print('Initial triangulation T_0 defined by the following tetrahedra gluing data:\n\n')
    for i in range(T.num_tets):
        out._print('{}\n'.format(T.gluing_data()[i]))
    out._print('\ngetting shape intervals for triangulation T_0 of M...\n')
    if T.get_interval_shapes(bits_prec=bits_prec):
        out._print('shape intervals found.\n')
        out._print('attempting to find candidate path to a geometric triangulation T_n for M...\n')
        T.path = path_to_geom(T,max_len,depth)
        if T.path.found_geom == True:
            out._print('candidate path found. Pachner moves followed:\n\n')
            out._print('{}\n\n'.format(T.path_moves))
            out._print('tetrahedra gluing data for T_n:\n\n')
            for i in range(T.num_tets):
                out._print('{}\n'.format(T.gluing_data()[i]))
            out._print('\ngetting shape intervals for the geometric triangulation T_n of M...\n')
            if T.get_interval_shapes(bits_prec=bits_prec):
                out._print('shape intervals for T_n found:\n\n')
                for i in range(T.num_tets):
                    out._print('{}\n'.format(T.tet_shapes()[i]))
                out._print('\nfollowing candidate path backward to recover T_0...\n')
                P = T.path
                l = P.num_steps
                step = P.path[l-1]
                (move_type, tet_simplex_pair) = step.inverse_move
                T.pachner(move_type,tet_simplex_pair)
                if not T.has_degenerate_shapes():
                    P.reverse_path.append(Step(T.to_string(),T.tet_shapes(),move_type,tet_simplex_pair,0))
                else:
                    out._print('failed: degenerate shapes encountered\n')
                    return False
                for i in reversed(range(l-1)):
                    step = P.path[i]
                    rT = regina.Triangulation3(step.tri)
                    rTp = regina.Triangulation3(T.to_string())
                    iso = rT.isIsomorphicTo(rTp)
                    move_type, tet_simplex_pair = map_move(iso,*step.inverse_move)
                    T.pachner(move_type,tet_simplex_pair)
                    if not T.has_degenerate_shapes():
                        P.reverse_path.append(Step(T.to_string(),T.tet_shapes(),move_type,tet_simplex_pair,0))
                    else:
                        out._print('failed: degenerate shapes encountered\n')
                rT = regina.Triangulation3(P.initial_tri)
                rTp = regina.Triangulation3(T.to_string())
                iso = rT.isIsomorphicTo(rTp)
                if iso == None:
                    out._print('failed: path did not return us to a triangulation isomorphic to T_0 (there must be a bug!)\n')
                out._print('T_0 recovered. Reverse path from T_n to T_0 is as follows:\n\n')
                out._print('{}\n\n'.format([(P.reverse_path[i].move_type,P.reverse_path[i].tet_simplex_pair) for i in range(len(P.reverse_path))]))
                out._print('checking shape intervals traced from T_n back to T_0...\n')
                if neg_tets(T,confirm_flat):
                    out._print('T_0 confirmed non-geometric. Verified shape intervals are:\n\n')
                    for i in range(T.num_tets):
                        out._print('{}\n'.format(T.tet_shapes()[i]))
                else:
                    out._print('T_0 does not contain flat tetrahedra.\n')
            else:
                out._print('failed to find shape intervals for T_n.\n')
        else:
            out._print('{}\n'.format(T.path.found_geom))
    else:
        out._print('failed to find shape intervals for T_0.\n')


class Out():
    def __init__(self,T,log_file):
        if log_file != None:
            self.file = log_file
            self.log_file = True
        else:
            self.log_file = False
        if self.log_file:
            with open(self.file,'w') as f:
                f.write(T.name)

    def _print(self,string):
        print(string)
        if self.log_file:
            with open(self.file,'a') as f:
                f.write(string)













==> anc/code/sage/find_path_to_geom.sage <==

import random
attach('Path.sage')
attach('helper_functions.sage')



def path_to_geom(T,max_len=20,depth=1):
    P = Path(T.to_string(), T.tet_shapes(), T.name)
    negs = flat_and_neg_tets(T)
    while P.num_steps < max_len:
        T,step = next_step(T,negs,depth)
        if step:
            P.new_step(step)
            negs = flat_and_neg_tets(T)
            if len(negs) == 0:
                P.found_geom = True
                P.tri = T
                return P
        else:
            if T.has_degenerate_shapes():
                P.found_geom = "degenerate step"
            else:
                P.found_geom = "need to increase depth"
            return P
    P.found_geom = "need to increase max_len"
    return P

def next_step(T,negs,depth):
    tets = negs
    seen_edges = set()
    seen_faces = set()
    level = 0
    while level < depth:
        random.shuffle(tets)
        for i in tets:
            t = T.tetrahedra[i]
            edges = [0,1,2,3,4,5]
            random.shuffle(edges)
            for j in edges:
                e = T.edge(t.index,j).index
                if e not in seen_edges:
                    inv_move = inverse_move(T,'32',(i,j))
                    if T.pachner32((i,j),True):
                        if not T.has_degenerate_shapes():
                            return T,Step(T.to_string(), T.tet_shapes(), '32', (i,j), inv_move)
                        else:
                            return T, False
                    else:
                        seen_edges.add(e)
            faces = [0,1,2,3]
            random.shuffle(faces)
            for j in faces:
                f = T.face(t.index,j).index
                if f not in seen_faces:
                    inv_move = inverse_move(T,'23',(i,j))
                    if T.pachner23((i,j),True):
                        if not T.has_degenerate_shapes():
                            return T,Step(T.to_string(), T.tet_shapes(), '23', (i,j), inv_move)
                        else:
                            return T, False
                    else:
                        seen_faces.add(f)
        tets = set([T.gluing_data()[i][0][j] for j in range(4) for i in tets])
        level += 1
    return T, False




















==> anc/code/sage/helper_functions.sage <==

def thickness(T):
    tets = T.tet_shapes()
    thickness = min([abs(t.imag()) for t in tets])
    return thickness

def neg_tets(T,confirm_flat=False):
    shape_intervals = T.tet_shapes()
    neg = False
    flat = False
    for i in range(len(shape_intervals)):
        if shape_intervals[i][1]<0:
            neg = True
        if 0 in shape_intervals[i][1]:
            flat = True
    if confirm_flat:
        return flat
    else:
        return neg and not flat

def flat_and_neg_tets(T):
    list_of_neg_tets = []
    for i in range(T.num_tets):
        if (0 in T.tet_shapes()[i][1]) or T.tet_shapes()[i][1]<0:
            list_of_neg_tets.append(i)
    return list_of_neg_tets

def edge_from_vert_pair(v1,v2):
    edge_dict = {(2,3):0,(1,3):1,(1,2):2,(0,3):3,(0,2):4,(0,1):5}
    return edge_dict[tuple(sorted([v1,v2]))]

def edge_to_vert_pair(edge):
    edge_dict = {0:(2,3),1:(1,3),2:(1,2),3:(0,3),4:(0,2),5:(0,1)}
    return edge_dict[edge]

def edge_to_opp_verts(edge):
    edge_dict = {0:(0,1),1:(2,0),2:(0,3),3:(1,2),4:(3,1),5:(2,3)}
    return edge_dict[edge]


def cross_ratio(v0,v1,v2,v3):
    if v0 == 'infty':
        return (v3-v1)/(v2-v1)
    elif v1 == 'infty':
        return (v2-v0)/(v3-v0)
    elif v2 == 'infty':
        return (v3-v1)/(v3-v0)
    elif v3 == 'infty':
        return (v2-v0)/(v2-v1)
    else:
        return ((v2-v0)*(v3-v1))/((v2-v1)*(v3-v0))

def faces_meeting_edge(T,edge):
    pairs = edge.tet_edge_pairs
    faces = set([])
    for pair in pairs:
        i = pair[0]
        (k,l) = edge_to_opp_verts(pair[1])
        faces.add(T.face(i,k).index)
        faces.add(T.face(i,l).index)
    return tuple(sorted(list(faces)))


def face_perm323(T,edge):
    (i,j,k) = faces_meeting_edge(T,edge)
    m = len(T.faces)
    fp = [f for f in range(i)]
    fp.append(m-3)
    for f in range(i,j-1):
        fp.append(f)
    fp.append(m-2)
    for f in range(j-1,k-2):
        fp.append(f)
    fp.append(m-1)
    for f in range(k-2,m-3):
        fp.append(f)
    return tuple(fp)

def edge_perm323(T,edge):
    l = edge
    n = len(T.edges)
    ep = [e for e in range(l)]
    ep.append(n-1)
    for e in range(l,n-1):
        ep.append(e)
    return tuple(ep)

def face_perm232(T,face):
    k = face
    m = len(T.faces)
    fp = [f for f in range(k)]
    fp.append(m-1)
    for f in range(k,m-1):
        fp.append(f)
    return tuple(fp)

def edge_perm232(T,face):
    n = len(T.edges)
    ep = [e for e in range(n)]


def get_gluing_data(regina_tri):
    T = regina_tri
    gluing_data = []
    for t in T.tetrahedra():
        adj_tets = [0,0,0,0]
        perms = [[],[],[],[]]
        for i in range(4):
            adj_tets[i] = t.adjacentTetrahedron(int(i)).index()
            perm = t.adjacentGluing(int(i))
            perms[i] = [perm[int(0)],perm[int(1)],perm[int(2)],perm[int(3)]]
        gluing_data.append([adj_tets,perms])
    return gluing_data

def map_move(iso,move_type,tet_simplex_pair):
    (i,j) = tet_simplex_pair
    tet = iso.tetImage(int(i))
    perm = iso.facePerm(int(i))
    if move_type == '23':
        simplex = perm[int(j)]
    elif move_type == '32':
        verts = edge_to_vert_pair(j)
        simplex = edge_from_vert_pair(perm[int(verts[0])],perm[int(verts[1])])
    return move_type,(tet,simplex)

def inverse_move(T,move_type,tet_simplex_pair):
    if move_type == '23':
        return '32',(tet_simplex_pair[0],5)
    elif move_type == '32':
        return '23', (sorted(T.edge(tet_simplex_pair[0],tet_simplex_pair[1]).tet_edge_pairs)[0][0],0)

def get_cusp_vert_info(M):
    gluing_data = M._get_tetrahedra_gluing_data()
    num_cusps = M.num_cusps()
    num_tets = M.num_tetrahedra()
    cv_info = [[] for i in range(num_cusps)]
    tet_vert_pairs = [(i,j) for i in range(num_tets) for j in range(4)]
    for c in cv_info:
        add_to_cusp(c,tet_vert_pairs[0],gluing_data,tet_vert_pairs)
    return cv_info

def add_to_cusp(c,pair,gluing_data,tet_vert_pairs):
    if pair in tet_vert_pairs:
        c.append(pair)
        tet_vert_pairs.remove(pair)
        for i in range(4):
            if i != pair[1]:
                add_to_cusp(c,(gluing_data[pair[0]][0][i],gluing_data[pair[0]][1][i][pair[1]]),gluing_data,tet_vert_pairs)
    else:
        pass

def shape_change(edge1,edge2,shape_at_edge1):
    e1 = min(edge1,edge1+5-2*edge1)
    e2 = min(edge2,edge2+5-2*edge2)

    i = lambda z: z
    f = lambda z: 1/(1-z)
    g = lambda z: 1-1/z

    map_dict = {(0,0):i,(1,1):i,(2,2):i,(0,1):f,(0,2):g,(1,0):g,(1,2):f,(2,1):g,(2,0):f}

    return map_dict[(e1,e2)](shape_at_edge1)

def shape_next(shape):
    return 1/(1-shape)

def regina_to_sage_type(q):
    if isinstance(q,regina.engine.Rational):
        return sage.rings.rational.Rational(q.numerator().longValue(),q.denominator().longValue())
    elif isinstance(q,regina.engine.Integer):
        return sage.rings.integer.Integer(q.longValue())
    elif isinstance(q,regina.engine.LargeInteger):
        return sage.rings.integer.Integer(q.longValue())
    elif isinstance(q,regina.engine.MatrixInt):
        return Matrix([[regina_to_sage_type(q.entry(i,j)) for j in range(q.columns())] for i in range(q.rows())])


==> anc/data/F_2/q6q6q5q4Q3Q1q4Q2q3q1Q2_flipper_log.txt <==
sage: import surf
sage: S=surf.Surface(0,8)
sage: mc=S.mc_from_word('q6q6q5q4Q3Q1q4Q2q3q1Q2')
sage: mc.nielsen_thurston_type()
'Pseudo-Anosov'
sage: mc.stratum()

{Puncture 0: 1,
 Puncture 1: 1,
 Puncture 2: 1,
 Puncture 4: 1,
 Puncture 5: 1,
 Puncture 6: 1,
 Puncture 3: 1,
 Puncture 7: 1,
 Singularity 8: 3,
 Singularity 9: 3,
 Singularity 10: 3,
 Singularity 11: 3}

==> anc/data/S_1/a1C0C0b0A0B1B0a0c0C0b0.tri <==
% Triangulation
flipper_triangulation
nongeometric_solution  19.51038772
oriented_manifold
CS_unknown

3 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

30
  29    2   26    7 
 1302 0213 2031 1302
   2    0    1    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.879708864116   2.538584567796

  25    6   29    2 
 1302 2031 2031 3120
   0    1    2    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.879708864116   2.538584567796

   1    4    0    3 
 3120 1023 0213 2310
   2    1    2    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.157263336258   2.833585800847

   2    8   27   11 
 3201 2031 2310 1302
   2    2    2    1 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.126284365484   1.371473799694

   2    9   28   11 
 1023 0213 2310 3120
   2    2    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.126284365484   1.371473799694

  26    7   25    6 
 1302 2031 2031 1302
   1    2    0    2 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.046400932564   5.012392819720

   1    9    5   10 
 1302 2031 2031 1302
   0    1    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.611583124165   3.193363349770

   5   10    0    8 
 1302 2031 2031 1302
   1    2    1    0 
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.611583124165   3.193363349770

   3   12    7   18 
 1302 2031 2031 1302
   1    1    2    2 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.157263336258   2.833585800847

   6   17    4   13 
 1302 2031 0213 3120
   2    2    0    0 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.157263336258   2.833585800847

   7   14    6   14 
 1302 3201 2031 2310
   0    0    1    1 
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.607782671921   2.034468169386

   4   13    3   12 
 3120 0213 2031 1302
   2    2    2    2 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.864992642283   0.346391397146

   8   21   11   15 
 1302 1023 2031 0132
   2    2    1    2 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.126284365484   1.371473799694

   9   21   11   16 
 3120 3201 0213 0132
   2    2    0    2 
  0 -1  1  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.126284365484   1.371473799694

  10   17   10   18 
 3201 0213 2310 3120
   1    1    0    0 
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.607782671921   2.034468169386

  28   22   12   20 
 3201 0213 0132 1302
   2    2    0    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  27   22   13   20 
 3201 2031 0132 3120
   2    2    1    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

   9   24   14   19 
 1302 2031 0213 3120
   1    0    2    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.611583124165   3.193363349770

  14   19    8   23 
 3120 0213 2031 1302
   2    1    0    1 
  0 -1  0  1 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.611583124165   3.193363349770

  17   25   18   26 
 3120 0213 0213 3120
   2    0    2    1 
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.046400932564   5.012392819720

  16   28   15   27 
 3120 0213 2031 1302
   0    2    1    2 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

  12   23   13   24 
 1023 2031 2310 1302
   0    2    1    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.157263336258   2.833585800847

  16   28   15   27 
 1302 2031 0213 3120
   2    0    2    1 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

  21   29   18   26 
 1302 2031 2031 1302
   0    2    0    1 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.879708864116   2.538584567796

  17   25   21   29 
 1302 2031 2031 1302
   1    0    1    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.879708864116   2.538584567796

  24    1   19    5 
 1302 2031 0213 1302
   2    2    1    1 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.953599067436   5.012392819720

  19    5   23    0 
 3120 2031 2031 1302
   0    0    2    2 
  0  0  0  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.953599067436   5.012392819720

  22    3   20   16 
 3120 3201 2031 2310
   1    0    2    2 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  22    4   20   15 
 1302 3201 0213 2310
   0    1    2    2 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  23    0   24    1 
 1302 2031 2031 1302
   1    1    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -4.107876446985  -0.935773049352



==> anc/data/S_1/a1C0C0b0A0B1B0a0c0C0b0_confirm_nongeom_log.txt <==
flipper_triangulation/Users/will/Dropbox/Random_veering/computations/rigorous_comps/closed_covers/a1C0C0b0A0B1B0a0c0C0b0/a1C0C0b0A0B1B0a0c0C0b0.tri

Initial triangulation T_0 defined by the following tetrahedra gluing data:

[[29, 2, 26, 7], [[1, 3, 0, 2], [0, 2, 1, 3], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[25, 6, 29, 2], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [3, 1, 2, 0]]]
[[1, 4, 0, 3], [[3, 1, 2, 0], [1, 0, 2, 3], [0, 2, 1, 3], [2, 3, 1, 0]]]
[[2, 8, 27, 11], [[3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0], [1, 3, 0, 2]]]
[[2, 9, 28, 11], [[1, 0, 2, 3], [0, 2, 1, 3], [2, 3, 1, 0], [3, 1, 2, 0]]]
[[26, 7, 25, 6], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[1, 9, 5, 10], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[5, 10, 0, 8], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[3, 12, 7, 18], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[6, 17, 4, 13], [[1, 3, 0, 2], [2, 0, 3, 1], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[7, 14, 6, 14], [[1, 3, 0, 2], [3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0]]]
[[4, 13, 3, 12], [[3, 1, 2, 0], [0, 2, 1, 3], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[8, 21, 11, 15], [[1, 3, 0, 2], [1, 0, 2, 3], [2, 0, 3, 1], [0, 1, 3, 2]]]
[[9, 21, 11, 16], [[3, 1, 2, 0], [3, 2, 0, 1], [0, 2, 1, 3], [0, 1, 3, 2]]]
[[10, 17, 10, 18], [[3, 2, 0, 1], [0, 2, 1, 3], [2, 3, 1, 0], [3, 1, 2, 0]]]
[[28, 22, 12, 20], [[3, 2, 0, 1], [0, 2, 1, 3], [0, 1, 3, 2], [1, 3, 0, 2]]]
[[27, 22, 13, 20], [[3, 2, 0, 1], [2, 0, 3, 1], [0, 1, 3, 2], [3, 1, 2, 0]]]
[[9, 24, 14, 19], [[1, 3, 0, 2], [2, 0, 3, 1], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[14, 19, 8, 23], [[3, 1, 2, 0], [0, 2, 1, 3], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[17, 25, 18, 26], [[3, 1, 2, 0], [0, 2, 1, 3], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[16, 28, 15, 27], [[3, 1, 2, 0], [0, 2, 1, 3], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[12, 23, 13, 24], [[1, 0, 2, 3], [2, 0, 3, 1], [2, 3, 1, 0], [1, 3, 0, 2]]]
[[16, 28, 15, 27], [[1, 3, 0, 2], [2, 0, 3, 1], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[21, 29, 18, 26], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[17, 25, 21, 29], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[24, 1, 19, 5], [[1, 3, 0, 2], [2, 0, 3, 1], [0, 2, 1, 3], [1, 3, 0, 2]]]
[[19, 5, 23, 0], [[3, 1, 2, 0], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[22, 3, 20, 16], [[3, 1, 2, 0], [3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0]]]
[[22, 4, 20, 15], [[1, 3, 0, 2], [3, 2, 0, 1], [0, 2, 1, 3], [2, 3, 1, 0]]]
[[23, 0, 24, 1], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]

getting shape intervals for triangulation T_0 of M...
shape intervals found.
attempting to find candidate path to a geometric triangulation T_n for M...
candidate path found. Pachner moves followed:

[('23', (29, 1)), ('32', (30, 0)), ('32', (26, 1)), ('32', (18, 3))]

tetrahedra gluing data for T_n:

[[2, 1, 27, 14], [[2, 0, 3, 1], [3, 2, 0, 1], [0, 1, 3, 2], [2, 1, 0, 3]]]
[[24, 6, 0, 2], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 3, 1, 0], [3, 1, 2, 0]]]
[[1, 4, 0, 3], [[3, 1, 2, 0], [1, 0, 2, 3], [1, 3, 0, 2], [2, 3, 1, 0]]]
[[2, 8, 25, 11], [[3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0], [1, 3, 0, 2]]]
[[2, 9, 26, 11], [[1, 0, 2, 3], [0, 2, 1, 3], [2, 3, 1, 0], [3, 1, 2, 0]]]
[[22, 7, 24, 6], [[2, 1, 0, 3], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[1, 9, 5, 10], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[5, 10, 27, 8], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 1, 0, 3], [1, 3, 0, 2]]]
[[3, 12, 7, 18], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [2, 0, 3, 1]]]
[[6, 14, 4, 13], [[1, 3, 0, 2], [1, 2, 3, 0], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[7, 17, 6, 14], [[1, 3, 0, 2], [0, 1, 3, 2], [2, 0, 3, 1], [0, 3, 2, 1]]]
[[4, 13, 3, 12], [[3, 1, 2, 0], [0, 2, 1, 3], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[8, 20, 11, 15], [[1, 3, 0, 2], [1, 0, 2, 3], [2, 0, 3, 1], [0, 1, 3, 2]]]
[[9, 20, 11, 16], [[3, 1, 2, 0], [3, 2, 0, 1], [0, 2, 1, 3], [0, 1, 3, 2]]]
[[17, 10, 9, 0], [[3, 1, 2, 0], [0, 3, 2, 1], [3, 0, 1, 2], [2, 1, 0, 3]]]
[[26, 21, 12, 19], [[3, 2, 0, 1], [0, 2, 1, 3], [0, 1, 3, 2], [1, 3, 0, 2]]]
[[25, 21, 13, 19], [[3, 2, 0, 1], [2, 0, 3, 1], [0, 1, 3, 2], [3, 1, 2, 0]]]
[[18, 10, 23, 14], [[3, 1, 2, 0], [0, 1, 3, 2], [1, 3, 0, 2], [3, 1, 2, 0]]]
[[22, 8, 24, 17], [[0, 3, 2, 1], [1, 3, 0, 2], [3, 1, 2, 0], [3, 1, 2, 0]]]
[[16, 26, 15, 25], [[3, 1, 2, 0], [0, 2, 1, 3], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[12, 22, 13, 23], [[1, 0, 2, 3], [0, 3, 2, 1], [2, 3, 1, 0], [1, 3, 0, 2]]]
[[16, 26, 15, 25], [[1, 3, 0, 2], [2, 0, 3, 1], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[18, 27, 5, 20], [[0, 3, 2, 1], [3, 2, 0, 1], [2, 1, 0, 3], [0, 3, 2, 1]]]
[[17, 24, 20, 27], [[2, 0, 3, 1], [2, 0, 3, 1], [2, 0, 3, 1], [0, 3, 2, 1]]]
[[23, 1, 18, 5], [[1, 3, 0, 2], [2, 0, 3, 1], [3, 1, 2, 0], [1, 3, 0, 2]]]
[[21, 3, 19, 16], [[3, 1, 2, 0], [3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0]]]
[[21, 4, 19, 15], [[1, 3, 0, 2], [3, 2, 0, 1], [0, 2, 1, 3], [2, 3, 1, 0]]]
[[7, 23, 22, 0], [[2, 1, 0, 3], [0, 3, 2, 1], [2, 3, 1, 0], [0, 1, 3, 2]]]

getting shape intervals for the geometric triangulation T_n of M...
shape intervals for T_n found:

-0.45737686982690269146990595938264820917447329873022279043? + 0.58078646709007472477143922895507772428580823505902727165?*I
-2.8797088641156415235037582461730245921138190689129762707? + 2.5385845677957988627792617071102484893831148131418197344?*I
1.1572633362575087208759062764038328597209293615387390186? + 2.8335858008470186300773889057386229046855423070812212687?*I
0.12628436548439805784429106959095055142445753059981153972? + 1.37147379969448815372273576095435781467352265365404834851?*I
0.12628436548439805784429106959095055142445753059981153972? + 1.3714737996944881537227357609543578146735226536540483485?*I
0.0464009325639769586864149862451101763171090506156767688? + 5.0123928197200821638966221376628465316742206476535040965?*I
-0.6115831241646010404383606796104690489890693964511750024? + 3.1933633497697539590374173809246477670799787796507581754?*I
-0.6115831241646010404383606796104690489890693964511750024? + 3.1933633497697539590374173809246477670799787796507581754?*I
0.1572633362575087208759062764038328597209293615387390186? + 2.8335858008470186300773889057386229046855423070812212687?*I
0.1572633362575087208759062764038328597209293615387390186? + 2.8335858008470186300773889057386229046855423070812212687?*I
0.6077826719205472415006412572131474698902525730747666622? + 2.0344681693858281685527095480281363568341237409084565689?*I
-0.86499264228263998705670599751942305509457924580896110794? + 0.34639139714578975089847681633549572969519915073441302938?*I
0.12628436548439805784429106959095055142445753059981153972? + 1.3714737996944881537227357609543578146735226536540483485?*I
0.12628436548439805784429106959095055142445753059981153972? + 1.37147379969448815372273576095435781467352265365404834850?*I
0.64620574119071490321280646990268562773563197432583731393? + 0.18419138133781938150576965159561411860806815280524191073?*I
0.50000000000000000000000000000000000000000000000000000000? + 1.32287565553229529525080787681963021285512959154122509019?*I
0.50000000000000000000000000000000000000000000000000000000? + 1.32287565553229529525080787681963021285512959154122509018?*I
0.37181540839357504268684921921038865902613405771198429018? + 1.24244195988330291007232770352203424728352860662555902362?*I
0.0166014674418239168747901011791422919847965458368407075? + 1.9509213898864510489650896774026135197964501730251991518?*I
-0.50000000000000000000000000000000000000000000000000000000? + 1.32287565553229529525080787681963021285512959154122509018?*I
1.1572633362575087208759062764038328597209293615387390186? + 2.8335858008470186300773889057386229046855423070812212687?*I
-0.50000000000000000000000000000000000000000000000000000000? + 1.32287565553229529525080787681963021285512959154122509018?*I
1.20602642736546564150683764268269691728887248816651809462? + 0.40872682917634520328438266913401887936306802532721376209?*I
-2.8797088641156415235037582461730245921138190689129762707? + 2.5385845677957988627792617071102484893831148131418197344?*I
-0.9535990674360230413135850137548898236828909493843232312? + 5.0123928197200821638966221376628465316742206476535040965?*I
0.50000000000000000000000000000000000000000000000000000000? + 1.32287565553229529525080787681963021285512959154122509019?*I
0.50000000000000000000000000000000000000000000000000000000? + 1.32287565553229529525080787681963021285512959154122509019?*I
1.48113329632032505322977422696290939504114351205316623384? + 0.14910234744192971220890657667482150484560797110434706024?*I

following candidate path backward to recover T_0...
T_0 recovered. Reverse path from T_n to T_0 is as follows:

[('23', (14, 0)), ('23', (17, 1)), ('23', (22, 0)), ('32', (27, 5))]

checking shape intervals traced from T_n back to T_0...
T_0 confirmed non-geometric. Verified shape intervals are:

0.180480515099312689466761718894951555335631475923857706? + 0.118092636964755364180917215671195860536710491384448072?*I
-2.8797088641156415235037582461730245921138190689129762707? + 2.5385845677957988627792617071102484893831148131418197344?*I
1.1572633362575087208759062764038328597209293615387390186? + 2.8335858008470186300773889057386229046855423070812212687?*I
0.12628436548439805784429106959095055142445753059981153972? + 1.37147379969448815372273576095435781467352265365404834851?*I
0.12628436548439805784429106959095055142445753059981153972? + 1.3714737996944881537227357609543578146735226536540483485?*I
0.0464009325639769586864149862451101763171090506156767688? + 5.0123928197200821638966221376628465316742206476535040965?*I
-0.6115831241646010404383606796104690489890693964511750024? + 3.1933633497697539590374173809246477670799787796507581754?*I
-0.6115831241646010404383606796104690489890693964511750024? + 3.1933633497697539590374173809246477670799787796507581754?*I
0.1572633362575087208759062764038328597209293615387390186? + 2.8335858008470186300773889057386229046855423070812212687?*I
0.1572633362575087208759062764038328597209293615387390186? + 2.8335858008470186300773889057386229046855423070812212687?*I
0.6077826719205472415006412572131474698902525730747666622? + 2.0344681693858281685527095480281363568341237409084565689?*I
-0.86499264228263998705670599751942305509457924580896110794? + 0.34639139714578975089847681633549572969519915073441302938?*I
0.12628436548439805784429106959095055142445753059981153972? + 1.3714737996944881537227357609543578146735226536540483485?*I
0.12628436548439805784429106959095055142445753059981153972? + 1.37147379969448815372273576095435781467352265365404834850?*I
0.0913642921694278327280559856967814980158014819443518978? + 0.4739151764338008291269466098197419711695319124908173124?*I
0.50000000000000000000000000000000000000000000000000000000? + 1.32287565553229529525080787681963021285512959154122509019?*I
0.50000000000000000000000000000000000000000000000000000000? + 1.32287565553229529525080787681963021285512959154122509018?*I
0.046400932563976958686414986245110176317109050615676769? + 5.012392819720082163896622137662846531674220647653504097?*I
0.1259564000198112275922709550625031633874416782849968799? + 0.2495834967871764475152151195208029427264375393135304073?*I
-0.50000000000000000000000000000000000000000000000000000000? + 1.32287565553229529525080787681963021285512959154122509018?*I
1.1572633362575087208759062764038328597209293615387390186? + 2.8335858008470186300773889057386229046855423070812212687?*I
-0.50000000000000000000000000000000000000000000000000000000? + 1.32287565553229529525080787681963021285512959154122509018?*I
1.23142548545674247768716026168459693173449257614488142? - 0.05271865768567402857936617040416325379393400173941795?*I
-2.8797088641156415235037582461730245921138190689129762707? + 2.5385845677957988627792617071102484893831148131418197344?*I
-0.9535990674360230413135850137548898236828909493843232312? + 5.0123928197200821638966221376628465316742206476535040965?*I
0.50000000000000000000000000000000000000000000000000000000? + 1.32287565553229529525080787681963021285512959154122509019?*I
0.50000000000000000000000000000000000000000000000000000000? + 1.32287565553229529525080787681963021285512959154122509019?*I
-0.611583124164601040438360679610469048989069396451175002? + 3.193363349769753959037417380924647767079978779650758175?*I
0.1804805150993126894667617188949515553356314759238577060? + 0.1180926369647553641809172156711958605367104913844480721?*I
-0.95359906743602304131358501375488982368289094938432323? + 5.01239281972008216389662213766284653167422064765350410?*I


==> anc/data/S_1/a1C0C0b0A0B1B0a0c0C0b0_flipper_log.txt <==
sage: S=surf.Surface(2,1)
sage: mc=S.mc_from_word('a1C0C0b0A0B1B0a0c0C0b0')
sage: mc.nielsen_thurston_type()
'Pseudo-Anosov'
sage: mc.stratum()
{Singularity 3: 3, Singularity 2: 3, Singularity 1: 3, Puncture 0: 3}

==> anc/data/S_2/T_ideal_c0B0B0c0a0b0A1a0b1.rga <==
<?xml version="1.0"?>
<reginadata engine="5.1">
<packet label="flipper_triangulation_filled"
	type="3-Manifold Triangulation" typeid="3"
	parent="">
  <tetrahedra ntet="11">
    <tet desc=""> 2 57 5 108 6 216 1 39 </tet>
    <tet desc=""> 0 39 3 225 2 180 9 141 </tet>
    <tet desc=""> 8 141 0 147 9 114 1 180 </tet>
    <tet desc=""> 1 225 6 57 4 180 8 57 </tet>
    <tet desc=""> 6 108 5 57 5 30 3 180 </tet>
    <tet desc=""> 7 39 4 75 4 147 0 108 </tet>
    <tet desc=""> 4 108 0 216 3 147 8 180 </tet>
    <tet desc=""> 10 75 10 225 8 180 5 39 </tet>
    <tet desc=""> 3 147 2 114 6 180 7 180 </tet>
    <tet desc=""> 10 225 10 75 1 114 2 141 </tet>
    <tet desc=""> 7 225 9 225 9 30 7 30 </tet>
  </tetrahedra>
<packet label=""
	type="Normal Surface List" typeid="6"
	parent="flipper_triangulation_filled">
  <params type="5" algorithm="16" flavourid="1"
	flavour="Quad normal"/>
  <surface len="33" name=""> 3 1 6 1 28 2 32 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="33" name=""> 4 1 7 1 11 1 24 1 27 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="33" name=""> 0 1 11 1 18 1 24 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 4 1 8 1 9 1 19 1 26 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 1 4 1 8 1 19 1 26 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="33" name=""> 21 1 27 1 30 2
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="33" name=""> 2 1 5 1 6 1 23 1 25 1 29 1 31 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="33" name=""> 0 1 6 1 11 1 12 1 25 1 27 1 30 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 2 4 2 11 2 12 1 19 1 27 2 30 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 2 3 1 8 4 9 6 12 1 18 1 22 2 26 7 29 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 2 5 1 7 1 9 1 12 1 18 2 22 2 26 2 32 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 2 3 1 9 2 12 1 18 1 22 2 26 3 28 2 32 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 2 7 2 10 1 12 1 20 1 22 2 25 1 27 1 32 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 2 1 5 6 6 1 10 7 13 1 19 1 25 6 29 4 31 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 2 1 13 1 21 1 24 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 2 1 6 1 10 1 13 1 19 1 21 1 28 2 32 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 2 1 5 2 6 1 10 3 13 1 19 1 21 2 25 2 30 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 1 5 1 7 1 10 2 14 1 25 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 1 5 1 7 1 10 1 14 1 18 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="33" name=""> 5 1 10 1 14 1 23 1 25 1 29 1 31 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 8 1 9 1 14 1 23 1 26 1 29 1 31 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 1 8 1 14 1 23 1 29 1 31 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 5 1 14 1 18 1 23 1 29 1 31 1
	<euler value="-2"/>
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="33" name=""> 3 1 8 1 9 1 14 1 20 1 23 1 29 1 31 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="33" name=""> 2 2 6 2 9 1 15 1 19 1 26 1 28 2 32 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 2 6 5 2 6 4 9 3 15 3 19 1 21 1 26 1 30 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 9 1 12 1 15 1 22 2 26 1 32 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="33" name=""> 0 1 12 1 15 1 22 2 32 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 2 10 5 4 6 6 9 6 12 1 15 6 19 1 22 2 26 2 29 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 3 1 9 1 12 1 15 1 20 1 22 2 32 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 2 4 1 7 3 12 2 15 1 20 1 22 4 27 2 32 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 2 16 5 7 6 9 9 7 13 1 15 7 19 1 23 1 29 5 31 3
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 1 3 1 10 1 14 2 15 1 24 1 28 2 32 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 5 1 7 1 10 1 14 2 15 1 18 1 24 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 1 10 2 14 2 15 1 19 1 28 2 32 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 2 2 4 1 7 3 14 4 15 3 20 1 24 4 27 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 2 1 3 1 9 1 14 1 15 1 20 1 24 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 3 3 1 8 2 10 1 14 2 15 1 21 1 24 1 30 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 3 8 2 10 2 14 2 15 1 19 1 21 1 30 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 1 5 2 10 4 14 2 15 1 19 1 21 1 25 2 30 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 6 3 1 8 5 10 1 14 1 15 1 22 1 24 1 29 3 31 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 6 8 5 10 2 14 1 15 1 19 1 22 1 29 3 31 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 1 5 5 10 7 14 1 15 1 19 1 22 1 25 5 29 3 31 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 2 2 5 1 6 1 9 1 14 1 15 1 23 1 29 1 31 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 1 4 1 7 1 11 1 16 1 27 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 1 3 1 16 1 20 1 25 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 2 3 1 8 5 9 6 16 1 18 1 22 1 26 7 29 3 31 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 5 1 6 1 11 1 16 1 18 1 23 1 25 1 29 1 31 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 1 3 1 6 4 11 3 12 1 16 2 23 2 25 3 28 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 6 4 10 11 10 12 1 16 4 19 5 23 4 27 4 31 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 2 4 2 6 4 11 6 12 1 16 4 19 1 23 4 25 4 31 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 5 1 6 7 11 7 12 1 16 7 20 1 23 7 25 9 29 3 31 5
	<compact value="F"/> </surface>
  <surface len="33" name=""> 11 1 13 1 16 1 18 1 21 1 24 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="33" name=""> 1 1 11 1 13 1 16 2 18 1 21 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 4 1 8 1 13 1 16 1 19 1 21 1 26 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 2 5 1 7 1 14 1 16 1 18 2 26 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 2 3 1 9 1 14 1 16 1 18 1 26 2 28 2 32 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 2 3 1 8 2 9 3 14 1 16 1 18 1 21 1 26 4 30 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 1 5 1 7 1 10 2 17 1 25 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="33" name=""> 1 1 5 1 7 1 10 1 17 1 18 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 5 1 10 1 17 1 23 1 25 1 29 1 31 1
	<orbl value="F"/>
	<twosided value="F"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="33" name=""> 8 1 9 1 17 1 23 1 26 1 29 1 31 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 1 8 1 17 1 23 1 29 1 31 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="33" name=""> 5 1 17 1 18 1 23 1 29 1 31 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 3 1 8 1 9 1 17 1 20 1 23 1 29 1 31 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 2 3 1 8 2 9 4 12 1 17 2 18 1 26 5 30 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 2 5 1 7 1 9 1 12 1 17 2 18 2 26 2 27 1 30 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 3 4 2 7 4 11 1 12 2 17 3 20 1 27 5 30 4
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 1 3 2 9 1 12 1 17 1 20 2 25 1 27 1 30 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 2 7 2 10 1 12 1 17 2 20 1 25 1 27 2 30 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 1 3 1 6 2 11 1 12 1 17 2 23 2 25 1 28 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 2 3 1 9 2 12 1 17 4 18 1 23 2 26 3 28 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 2 7 1 9 1 12 1 17 5 18 1 23 3 26 2 28 1 31 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 2 4 2 11 2 12 1 17 4 19 1 23 4 31 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 5 1 12 1 17 7 20 1 23 7 25 2 29 3 31 5
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 3 4 2 7 4 11 1 12 2 17 11 20 1 23 8 27 1 31 4
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 1 7 1 12 1 17 6 20 1 23 5 25 1 29 1 31 3
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 1 3 3 6 1 9 1 12 1 17 3 20 2 23 2 25 1 28 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 1 2 7 2 10 1 12 1 17 6 20 1 23 4 25 1 31 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 6 3 1 8 6 10 1 13 1 17 1 24 1 29 4 31 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 5 6 10 8 13 1 17 1 19 1 25 6 29 4 31 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 6 8 6 10 2 13 1 17 1 19 1 29 4 31 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 3 1 10 1 13 1 17 1 21 1 24 1 28 2 32 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 2 3 1 8 2 10 1 13 1 17 1 21 2 24 1 30 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 10 2 13 1 17 1 19 1 21 1 28 2 32 1
	<compact value="F"/> </surface>
  <surface len="33" name=""> 5 2 10 4 13 1 17 1 19 1 21 2 25 2 30 2
	<compact value="F"/> </surface>
  <surface len="33" name=""> 0 2 8 2 10 2 13 1 17 1 19 1 21 2 30 2
	<compact value="F"/> </surface>
</packet> <!--  (Normal Surface List) -->
</packet> <!-- flipper_triangulation_filled (3_Manifold Triangulation) -->
</reginadata>


==> anc/data/S_2/c0B0B0c0a0b0A1a0b1.tri <==
% Triangulation
flipper_triangulation
nongeometric_solution  15.30800748
oriented_manifold
CS_unknown

3 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

35
  30    1    1    3 
 3201 0213 0132 1302
   2    1    1    0 
  0  0 -1  1  1  0 -1  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.217456741808   0.796461762012

  32    2    0    0 
 1302 3201 0213 0132
   2    1    0    0 
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.680979500504   1.168451375818

   3    3    1   30 
 3201 2031 2310 3120
   0    0    1    2 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.680979500504   1.168451375818

   2   32    0    2 
 1302 3201 2031 2310
   1    2    0    1 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.217456741808   0.796461762012

  32    7   31    5 
 3120 1023 0213 2310
   0    1    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.932582242081   0.243083136334

   4    6   29    8 
 3201 3201 0132 0132
   1    0    0    1 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.932980857851   0.025212573092

  34   11    5   13 
 3201 1023 2310 0132
   0    1    0    1 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.954116891880   0.046726464661

   4    9   33    8 
 1023 1023 0132 2310
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.859139034119   0.258517501810

   7   11    5   10 
 3201 3201 0132 0132
   1    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.910170497001   0.043477372955

   7   13   34   10 
 1023 1023 2310 2310
   1    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.936027596017   0.106758341353

   9   12    8   14 
 3201 3201 0132 0132
   1    0    1    0 
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.958653391660   0.026566919556

   6   12    8   15 
 1023 1023 2310 2310
   0    0    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.941776290829   0.087207070756

  11   16   10   18 
 1023 1023 2310 2310
   1    0    0    1 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.980570375002   0.053511236372

   9   15    6   14 
 1023 3201 0132 2310
   0    1    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.914474671313   0.024242301132

  13   16   10   17 
 3201 3201 0132 0132
   1    0    0    1 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.960322648511  -0.005163748889

  11   17   13   18 
 3201 1023 2310 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.862634017342   0.090519947835

  12   20   14   22 
 1023 1023 2310 2310
   0    1    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.958653391660   0.026566919556

  15   20   14   19 
 1023 3201 0132 2310
   1    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.914474671313   0.024242301132

  12   19   15   22 
 3201 3201 0132 0132
   0    0    1    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.941776290829   0.087207070756

  17   23   18   21 
 3201 1023 2310 0132
   1    0    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.954116891880   0.046726464661

  16   21   17   25 
 1023 1023 2310 2310
   0    0    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.936027596017   0.106758341353

  20   24   19   27 
 1023 3201 0132 2310
   1    0    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.014312073120   0.100869737910

  16   23   18   25 
 3201 3201 0132 0132
   0    0    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.910170497001   0.043477372955

  19   26   22   24 
 1023 1023 2310 2310
   0    1    1    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.932980857851   0.025212573092

  23   33   21   31 
 3201 1023 2310 0132
   0    1    0    1 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.980467019597   0.115452630679

  20   26   22   27 
 3201 3201 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.859139034119   0.258517501810

  23   28   25   30 
 1023 0213 2310 1302
   0    0    1    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.932582242081   0.243083136334

  21   29   25   33 
 3201 3201 0132 0132
   0    0    1    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.142935207670   0.221388168914

  31   29   26   32 
 3120 1023 0213 2310
   0    1    1    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.785459707168   0.496135288313

  28   34   27    5 
 1023 1023 2310 0132
   1    0    1    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.980467019597   0.115452630679

   2   31   26    0 
 3120 1023 2031 2310
   1    0    1    0 
  0  0 -1  1 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.389593141697   0.496553088037

  30    4   24   28 
 1023 0213 0132 3120
   0    1    1    0 
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.785459707168   0.496135288313

  28    1    3    4 
 3201 2031 2310 3120
   0    1    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.389593141697   0.496553088037

  24   34   27    7 
 1023 3201 0132 0132
   0    0    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.142935207670   0.221388168914

  29    9   33    6 
 1023 3201 2310 2310
   0    1    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.014312073120   0.100869737910



==> anc/data/S_2/c0B0B0c0a0b0A1a0b1_confirm_nongeom_log.txt <==
flipper_triangulation/Users/will/Dropbox/Random_veering/computations/rigorous_comps/fib_faces/c0B0B0c0a0b0A1a0b1/c0B0B0c0a0b0A1a0b1.tri

Initial triangulation T_0 defined by the following tetrahedra gluing data:

[[30, 1, 1, 3], [[3, 2, 0, 1], [0, 2, 1, 3], [0, 1, 3, 2], [1, 3, 0, 2]]]
[[32, 2, 0, 0], [[1, 3, 0, 2], [3, 2, 0, 1], [0, 2, 1, 3], [0, 1, 3, 2]]]
[[3, 3, 1, 30], [[3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0], [3, 1, 2, 0]]]
[[2, 32, 0, 2], [[1, 3, 0, 2], [3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0]]]
[[32, 7, 31, 5], [[3, 1, 2, 0], [1, 0, 2, 3], [0, 2, 1, 3], [2, 3, 1, 0]]]
[[4, 6, 29, 8], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[34, 11, 5, 13], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[4, 9, 33, 8], [[1, 0, 2, 3], [1, 0, 2, 3], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[7, 11, 5, 10], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[7, 13, 34, 10], [[1, 0, 2, 3], [1, 0, 2, 3], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[9, 12, 8, 14], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[6, 12, 8, 15], [[1, 0, 2, 3], [1, 0, 2, 3], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[11, 16, 10, 18], [[1, 0, 2, 3], [1, 0, 2, 3], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[9, 15, 6, 14], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[13, 16, 10, 17], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[11, 17, 13, 18], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[12, 20, 14, 22], [[1, 0, 2, 3], [1, 0, 2, 3], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[15, 20, 14, 19], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[12, 19, 15, 22], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[17, 23, 18, 21], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[16, 21, 17, 25], [[1, 0, 2, 3], [1, 0, 2, 3], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[20, 24, 19, 27], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[16, 23, 18, 25], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[19, 26, 22, 24], [[1, 0, 2, 3], [1, 0, 2, 3], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[23, 33, 21, 31], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[20, 26, 22, 27], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[23, 28, 25, 30], [[1, 0, 2, 3], [0, 2, 1, 3], [2, 3, 1, 0], [1, 3, 0, 2]]]
[[21, 29, 25, 33], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[31, 29, 26, 32], [[3, 1, 2, 0], [1, 0, 2, 3], [0, 2, 1, 3], [2, 3, 1, 0]]]
[[28, 34, 27, 5], [[1, 0, 2, 3], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[2, 31, 26, 0], [[3, 1, 2, 0], [1, 0, 2, 3], [2, 0, 3, 1], [2, 3, 1, 0]]]
[[30, 4, 24, 28], [[1, 0, 2, 3], [0, 2, 1, 3], [0, 1, 3, 2], [3, 1, 2, 0]]]
[[28, 1, 3, 4], [[3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0], [3, 1, 2, 0]]]
[[24, 34, 27, 7], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[29, 9, 33, 6], [[1, 0, 2, 3], [3, 2, 0, 1], [2, 3, 1, 0], [2, 3, 1, 0]]]

getting shape intervals for triangulation T_0 of M...
shape intervals found.
attempting to find candidate path to a geometric triangulation T_n for M...
candidate path found. Pachner moves followed:

[('23', (14, 0)), ('32', (14, 0)), ('32', (14, 5)), ('32', (14, 5)), ('32', (14, 5))]

tetrahedra gluing data for T_n:

[[26, 1, 1, 3], [[3, 2, 0, 1], [0, 2, 1, 3], [0, 1, 3, 2], [1, 3, 0, 2]]]
[[28, 2, 0, 0], [[1, 3, 0, 2], [3, 2, 0, 1], [0, 2, 1, 3], [0, 1, 3, 2]]]
[[3, 3, 1, 26], [[3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0], [3, 1, 2, 0]]]
[[2, 28, 0, 2], [[1, 3, 0, 2], [3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0]]]
[[28, 7, 27, 5], [[3, 1, 2, 0], [1, 0, 2, 3], [0, 2, 1, 3], [2, 3, 1, 0]]]
[[4, 6, 25, 8], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[30, 11, 5, 31], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[4, 9, 29, 8], [[1, 0, 2, 3], [1, 0, 2, 3], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[7, 11, 5, 10], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[7, 13, 30, 10], [[1, 0, 2, 3], [2, 0, 3, 1], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[9, 12, 8, 13], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [0, 3, 2, 1]]]
[[6, 12, 8, 15], [[1, 0, 2, 3], [1, 0, 2, 3], [2, 3, 1, 0], [1, 3, 0, 2]]]
[[11, 16, 10, 17], [[1, 0, 2, 3], [1, 0, 2, 3], [2, 3, 1, 0], [1, 3, 0, 2]]]
[[9, 10, 14, 31], [[1, 3, 0, 2], [0, 3, 2, 1], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[22, 13, 23, 24], [[3, 1, 2, 0], [3, 2, 0, 1], [0, 3, 2, 1], [3, 0, 1, 2]]]
[[18, 31, 11, 17], [[2, 0, 3, 1], [1, 3, 0, 2], [2, 0, 3, 1], [0, 3, 2, 1]]]
[[12, 18, 31, 20], [[1, 0, 2, 3], [1, 0, 2, 3], [2, 3, 1, 0], [1, 3, 0, 2]]]
[[19, 15, 12, 20], [[2, 0, 3, 1], [0, 3, 2, 1], [2, 0, 3, 1], [0, 3, 2, 1]]]
[[16, 19, 15, 22], [[1, 0, 2, 3], [1, 0, 2, 3], [1, 3, 0, 2], [1, 3, 0, 2]]]
[[18, 21, 17, 23], [[1, 0, 2, 3], [3, 2, 0, 1], [1, 3, 0, 2], [2, 3, 1, 0]]]
[[21, 17, 16, 22], [[0, 2, 1, 3], [0, 3, 2, 1], [2, 0, 3, 1], [0, 3, 2, 1]]]
[[20, 29, 19, 27], [[0, 2, 1, 3], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[26, 20, 18, 14], [[2, 1, 0, 3], [0, 3, 2, 1], [2, 0, 3, 1], [3, 1, 2, 0]]]
[[19, 25, 14, 29], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 3, 2, 1], [0, 1, 3, 2]]]
[[27, 25, 14, 28], [[3, 1, 2, 0], [1, 0, 2, 3], [1, 2, 3, 0], [2, 3, 1, 0]]]
[[24, 30, 23, 5], [[1, 0, 2, 3], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[2, 27, 22, 0], [[3, 1, 2, 0], [1, 0, 2, 3], [2, 1, 0, 3], [2, 3, 1, 0]]]
[[26, 4, 21, 24], [[1, 0, 2, 3], [0, 2, 1, 3], [0, 1, 3, 2], [3, 1, 2, 0]]]
[[24, 1, 3, 4], [[3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0], [3, 1, 2, 0]]]
[[21, 30, 23, 7], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[25, 9, 29, 6], [[1, 0, 2, 3], [3, 2, 0, 1], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[6, 16, 13, 15], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [2, 0, 3, 1]]]

getting shape intervals for the geometric triangulation T_n of M...
shape intervals for T_n found:

0.217456741807799234752678149274739959357155507065503982? + 0.796461762012277961349764632150645821781243686246784308?*I
0.680979500504456622520316123410978766358589422990847557? + 1.168451375818160466710319461203297597840015071478855278?*I
0.680979500504456622520316123410978766358589422990847557? + 1.168451375818160466710319461203297597840015071478855278?*I
0.217456741807799234752678149274739959357155507065503982? + 0.796461762012277961349764632150645821781243686246784308?*I
0.932582242080666216901292339133593117474013680032524293? + 0.243083136334402258825318748896063849294081184175878384?*I
0.9329808578510276853347281358629238737304788021217965658? + 0.0252125730920692901992342695460511951809842146118425363?*I
0.9541168918803817390143815485576278382476403632859260619? + 0.0467264646606961235444766956499864652449339902236330066?*I
0.859139034119014234660275562290949509335470134968007041? + 0.2585175018098564115126563114256667413527956947422383249?*I
0.9101704970007465215497359362357765111540151727266033572? + 0.0434773729554059381022971415448798870014143986642975849?*I
0.9360275960168338255760086490713239596919609316891239774? + 0.106758341353128621065833186125892531717794932611226197?*I
0.9586533916604263426581250833815684177496855701393408016? + 0.0265669195559069446241689513431609711720045356001693196?*I
0.9417762908291047039838802962477656182484591897349856638? + 0.0872070707563056249588670408959330678463012389696716328?*I
0.9805703750024935559198270646757231129104607684183091532? + 0.0535112363717131806715404645913451736386905913849859536?*I
-2.20538712938158776027778988030589189501927615370035323? + 1.01711737791163169476671559751758822051806165697087345?*I
-0.787237907008526556373089317642402477299386704920377316? + 0.413194008881557185734556620903774770604838260568979573?*I
-0.2494845220481514145323559481705709019985477672886927869? + 0.1646952580939799948008578511102856243175945145454303024?*I
0.9586533916604263426581250833815684177496855701393408016? + 0.0265669195559069446241689513431609711720045356001693196?*I
-0.095792614329955496613642791525472788060474272504702093? + 0.155840291068764573786030561279502779336401403336240422?*I
0.9360275960168338255760086490713239596919609316891239774? + 0.106758341353128621065833186125892531717794932611226197?*I
1.0143120731197503457702275431198947730195088747844406279? + 0.1008697379101461344182382672498321591072038024837127120?*I
-0.172564217955490105145431933697091693733146022512770380? + 0.087811847419976899288282029718780914254980685806437349?*I
0.980467019596617559504964337908346816304387393487089869? + 0.115452630678621253332780282078468947072905932216870954?*I
0.012387451411665371104532856636456911966237051382638466? + 0.601803424732597611231200280585029080356000557409282828?*I
1.142935207669942441330325982548724261216091006664122356? + 0.221388168913603789166298893446844077441313538969023503?*I
0.785459707168143804794056885108246799336120752106318828? + 0.496135288313372454409197177279633067877966321474149662?*I
0.9804670195966175595049643379083468163043873934870898688? + 0.115452630678621253332780282078468947072905932216870954?*I
0.389593141696890848920712767554130848663892090994260866? + 0.496553088037197263648967432782796831978325907024062941?*I
0.785459707168143804794056885108246799336120752106318828? + 0.496135288313372454409197177279633067877966321474149662?*I
0.3895931416968908489207127675541308486638920909942608661? + 0.4965530880371972636489674327827968319783259070240629412?*I
1.142935207669942441330325982548724261216091006664122356? + 0.221388168913603789166298893446844077441313538969023503?*I
1.0143120731197503457702275431198947730195088747844406279? + 0.1008697379101461344182382672498321591072038024837127120?*I
0.8783159195066325734364311734910137221775577291139359601? + 0.0185583132610621861841655332975744842588264696443336602?*I

following candidate path backward to recover T_0...
T_0 recovered. Reverse path from T_n to T_0 is as follows:

[('23', (14, 0)), ('23', (14, 1)), ('23', (33, 1)), ('23', (33, 0)), ('32', (33, 0))]

checking shape intervals traced from T_n back to T_0...
T_0 confirmed non-geometric. Verified shape intervals are:

0.217456741807799234752678149274739959357155507065503982? + 0.796461762012277961349764632150645821781243686246784308?*I
0.680979500504456622520316123410978766358589422990847557? + 1.168451375818160466710319461203297597840015071478855278?*I
0.680979500504456622520316123410978766358589422990847557? + 1.168451375818160466710319461203297597840015071478855278?*I
0.217456741807799234752678149274739959357155507065503982? + 0.796461762012277961349764632150645821781243686246784308?*I
0.932582242080666216901292339133593117474013680032524293? + 0.243083136334402258825318748896063849294081184175878384?*I
0.9329808578510276853347281358629238737304788021217965658? + 0.0252125730920692901992342695460511951809842146118425363?*I
0.9541168918803817390143815485576278382476403632859260619? + 0.0467264646606961235444766956499864652449339902236330066?*I
0.859139034119014234660275562290949509335470134968007041? + 0.2585175018098564115126563114256667413527956947422383249?*I
0.9101704970007465215497359362357765111540151727266033572? + 0.0434773729554059381022971415448798870014143986642975849?*I
0.9360275960168338255760086490713239596919609316891239774? + 0.106758341353128621065833186125892531717794932611226197?*I
0.9586533916604263426581250833815684177496855701393408016? + 0.0265669195559069446241689513431609711720045356001693196?*I
0.9417762908291047039838802962477656182484591897349856638? + 0.0872070707563056249588670408959330678463012389696716328?*I
0.9805703750024935559198270646757231129104607684183091532? + 0.0535112363717131806715404645913451736386905913849859536?*I
0.9144746713128447548801816381431970185692967064844032624? + 0.0242423011318641981616806519019250533585040198753090458?*I
13.071194613462023149433415184848488871135130715841137? + 4.9173779165961342981840085349189486088900784364272847?*I
10.822879722270761568956454856187433261356748940754966? + 3.067763823521431682902648556875481642397446838760078?*I
0.9586533916604263426581250833815684177496855701393408016? + 0.0265669195559069446241689513431609711720045356001693196?*I
10.698799506794832269111993028915146509500944696065626? + 10.895449274334841294418252556028099197438452701251917?*I
0.9360275960168338255760086490713239596919609316891239774? + 0.106758341353128621065833186125892531717794932611226197?*I
1.0143120731197503457702275431198947730195088747844406279? + 0.1008697379101461344182382672498321591072038024837127120?*I
-0.096193932574958362161251800144966649577170445184736105? + 0.052363411685025739386034238205247671161262800311811361?*I
0.980467019596617559504964337908346816304387393487089869? + 0.115452630678621253332780282078468947072905932216870954?*I
1.05945185059802999459993512749241787854140807024974274? + 3.81998581066429860258725918919034937798177264967339040?*I
1.142935207669942441330325982548724261216091006664122356? + 0.221388168913603789166298893446844077441313538969023503?*I
0.785459707168143804794056885108246799336120752106318828? + 0.496135288313372454409197177279633067877966321474149662?*I
0.9804670195966175595049643379083468163043873934870898688? + 0.115452630678621253332780282078468947072905932216870954?*I
0.389593141696890848920712767554130848663892090994260866? + 0.496553088037197263648967432782796831978325907024062941?*I
0.785459707168143804794056885108246799336120752106318828? + 0.496135288313372454409197177279633067877966321474149662?*I
0.3895931416968908489207127675541308486638920909942608661? + 0.4965530880371972636489674327827968319783259070240629412?*I
1.142935207669942441330325982548724261216091006664122356? + 0.221388168913603789166298893446844077441313538969023503?*I
1.0143120731197503457702275431198947730195088747844406279? + 0.1008697379101461344182382672498321591072038024837127120?*I
-0.041286581343260784589602100155359484595965501388392147? - 0.005599099881416092526821448454071191143077151708092839?*I
-0.06731818881029422468401977475642183907923768180205266? + 0.32115923133488471465578208079254035951527438076591175?*I
-0.05279610918331221958295561078320624204240136186407876? + 0.09748733927532318668070504417328176002668525605170185?*I
-0.1466145396521745474609302118642927870880643163008855? + 0.1203192619691817927744561934691406145568388673927953?*I


==> anc/data/S_2/c0B0B0c0a0b0A1a0b1_flipper_log.txt <==
sage: S=surf.Surface(2,1)
sage: mc=S.mc_from_word('c0B0B0c0a0b0A1a0b1')
sage: mc.nielsen_thurston_type()
'Pseudo-Anosov'
sage: mc.stratum()

{Singularity 3: 3,
 Puncture 0: 1,
 Singularity 5: 3,
 Singularity 1: 3,
 Singularity 4: 3,
 Singularity 2: 3}

==> anc/data/S_2/c0B0B0c0a0b0A1a0b1_regina_log.txt <==
sage: w='c0B0B0c0a0b0A1a0b1'
sage: import regina
sage: import snappy
sage: attach('surf.py')
sage: attach('non_geo.py')
sage: S=Surface(2,1)
sage: mc=S.mc_from_word(w)
sage: B=mc.bundle()
sage: M=snappy.Manifold(B.snappy_string(filled=True)).filled_triangulation()
sage: M.homology().betti_number()
2
sage: T=regina.Triangulation3(M._to_string())
sage: T.idealToFinite()
True
sage: T.intelligentSimplify()
True
sage: T.size()
22
sage: ns = regina.NormalSurfaces.enumerate(T,regina.NS_STANDARD,regina.NS_VERTEX)
sage: good=[(i,getGenus(ns.surface(int(i))),essentialBdyComps(ns.surface(int(i)))) for i in range(ns.size()) if ns.surface(int(i)).isOrientable() and ns.surface(int(i)).isConnected() and not separates(ns.surface(int(i)))]
sage: sorted(good,key=lambda x: 2*x[0]-2+x[1])[:20]

[(59, 1, 1),
 (60, 1, 1),
 (61, 2, 1),
 (63, 1, 1),
 (65, 2, 1),
 (84, 2, 0),
 (85, 2, 0),
 (94, 1, 2),
 (101, 0, 4),
 (109, 0, 4),
 (110, 1, 4),
 (111, 1, 4),
 (480, 2, 1),
 (481, 1, 1),
 (482, 2, 1),
 (483, 3, 1),
 (484, 1, 1),
 (485, 2, 1),
 (488, 2, 1),
 (491, 3, 1)]

==> anc/data/S_3/P0A0A0Q0p0P0B0P0a0b0P0P0.tri <==
% Triangulation
flipper_triangulation
nongeometric_solution  17.23359885
oriented_manifold
CS_unknown

2 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

33
  28    5   30    4 
 3120 2031 2031 1302
   0    1    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.287188905585   1.011429570378

  29    2   28    5 
 1302 2031 0213 1302
   0    0    0    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.287188905585   1.011429570378

   1    8   31    7 
 1302 3201 2031 2310
   0    1    0    0 
  0  0  1 -1 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.287188905585   1.011429570378

  32    7   31    6 
 3120 3201 0213 2310
   1    0    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.567589038657   0.544561275141

  32    6    0    8 
 1302 3201 2031 2310
   0    0    0    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.287188905585   1.011429570378

   0   10    1   10 
 1302 3201 2031 2310
   0    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.648514519440   1.360752290252

   3   12    4    9 
 3201 1023 2310 0132
   0    1    1    0 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.867688541064   0.332946477099

   2    9    3   11 
 3201 1023 2310 0132
   1    0    0    1 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.867688541064   0.332946477099

   4   11    2   12 
 3201 1023 2310 0132
   0    0    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.695585682242   0.179474830844

   7   13    6   14 
 1023 3201 0132 2310
   0    1    0    1 
  0  0  1 -1  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.860601773799   0.127528257132

   5   32    5   31 
 3201 0213 2310 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.648514519440   1.360752290252

   8   14    7   15 
 1023 3201 0132 2310
   1    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.841431269972   0.085948292815

   6   15    8   13 
 1023 3201 0132 2310
   0    0    1    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.841431269972   0.085948292815

  12   18    9   17 
 3201 1023 2310 0132
   0    1    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.876291439610   0.037459553400

   9   16   11   18 
 3201 1023 2310 0132
   0    0    0    1 
  0  0  0  0  0  0  1 -1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.876291439610   0.037459553400

  11   17   12   16 
 3201 1023 2310 0132
   1    0    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.898681799751   0.079328537035

  14   19   15   21 
 1023 3201 0132 2310
   1    0    0    1 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.903316028560   0.065066335061

  15   20   13   19 
 1023 3201 0132 2310
   0    1    1    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.903316028560   0.065066335061

  13   21   14   20 
 1023 3201 0132 2310
   0    0    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.885312905421  -0.007748389300

  17   22   16   24 
 3201 1023 2310 0132
   0    1    0    1 
  0 -1  1  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.898681799751   0.079328537035

  18   24   17   23 
 3201 1023 2310 0132
   1    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.876291439610   0.037459553400

  16   23   18   22 
 3201 1023 2310 0132
   0    0    1    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.876291439610   0.037459553400

  19   26   21   27 
 1023 3201 0132 2310
   0    0    0    1 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.841431269972   0.085948292815

  21   25   20   26 
 1023 3201 0132 2310
   1    0    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.860601773799   0.127528257132

  20   27   19   25 
 1023 3201 0132 2310
   0    1    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.841431269972   0.085948292815

  24   28   23   30 
 3201 1023 2310 0132
   1    0    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.867688541064   0.332946477099

  23   29   22   28 
 3201 1023 2310 0132
   0    1    1    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.867688541064   0.332946477099

  22   30   24   29 
 3201 1023 2310 0132
   0    0    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.695585682242   0.179474830844

  25    1   26    0 
 1023 0213 0132 3120
   0    1    0    1 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.567589038657   0.544561275141

  26    1   27   31 
 1023 2031 0132 1302
   0    0    1    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.287188905585   1.011429570378

  27   32   25    0 
 1023 2031 0132 1302
   1    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.287188905585   1.011429570378

  10    3   29    2 
 3120 0213 2031 1302
   1    0    0    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.287188905585   1.011429570378

  30    4   10    3 
 1302 2031 0213 3120
   0    0    1    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.287188905585   1.011429570378



==> anc/data/S_3/P0A0A0Q0p0P0B0P0a0b0P0P0_confirm_nongeom_log.txt <==
flipper_triangulation/Users/will/Dropbox/Random_veering/computations/rigorous_comps/fib_faces/P0A0A0Q0p0P0B0P0a0b0P0P0/P0A0A0Q0p0P0B0P0a0b0P0P0.tri

Initial triangulation T_0 defined by the following tetrahedra gluing data:

[[28, 5, 30, 4], [[3, 1, 2, 0], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[29, 2, 28, 5], [[1, 3, 0, 2], [2, 0, 3, 1], [0, 2, 1, 3], [1, 3, 0, 2]]]
[[1, 8, 31, 7], [[1, 3, 0, 2], [3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0]]]
[[32, 7, 31, 6], [[3, 1, 2, 0], [3, 2, 0, 1], [0, 2, 1, 3], [2, 3, 1, 0]]]
[[32, 6, 0, 8], [[1, 3, 0, 2], [3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0]]]
[[0, 10, 1, 10], [[1, 3, 0, 2], [3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0]]]
[[3, 12, 4, 9], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[2, 9, 3, 11], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[4, 11, 2, 12], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[7, 13, 6, 14], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[5, 32, 5, 31], [[3, 2, 0, 1], [0, 2, 1, 3], [2, 3, 1, 0], [3, 1, 2, 0]]]
[[8, 14, 7, 15], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[6, 15, 8, 13], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[12, 18, 9, 17], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[9, 16, 11, 18], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[11, 17, 12, 16], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[14, 19, 15, 21], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[15, 20, 13, 19], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[13, 21, 14, 20], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[17, 22, 16, 24], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[18, 24, 17, 23], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[16, 23, 18, 22], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[19, 26, 21, 27], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[21, 25, 20, 26], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[20, 27, 19, 25], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[24, 28, 23, 30], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[23, 29, 22, 28], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[22, 30, 24, 29], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[25, 1, 26, 0], [[1, 0, 2, 3], [0, 2, 1, 3], [0, 1, 3, 2], [3, 1, 2, 0]]]
[[26, 1, 27, 31], [[1, 0, 2, 3], [2, 0, 3, 1], [0, 1, 3, 2], [1, 3, 0, 2]]]
[[27, 32, 25, 0], [[1, 0, 2, 3], [2, 0, 3, 1], [0, 1, 3, 2], [1, 3, 0, 2]]]
[[10, 3, 29, 2], [[3, 1, 2, 0], [0, 2, 1, 3], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[30, 4, 10, 3], [[1, 3, 0, 2], [2, 0, 3, 1], [0, 2, 1, 3], [3, 1, 2, 0]]]

getting shape intervals for triangulation T_0 of M...
shape intervals found.
attempting to find candidate path to a geometric triangulation T_n for M...
candidate path found. Pachner moves followed:

[('23', (18, 3)), ('32', (18, 5)), ('23', (18, 2)), ('32', (21, 5)), ('23', (18, 0)), ('32', (33, 5)), ('23', (18, 3)), ('32', (33, 5)), ('23', (18, 2)), ('32', (18, 0)), ('32', (18, 0)), ('32', (19, 0))]

tetrahedra gluing data for T_n:

[[25, 5, 27, 4], [[3, 1, 2, 0], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[26, 2, 25, 5], [[1, 3, 0, 2], [2, 0, 3, 1], [0, 2, 1, 3], [1, 3, 0, 2]]]
[[1, 8, 28, 7], [[1, 3, 0, 2], [3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0]]]
[[29, 7, 28, 6], [[3, 1, 2, 0], [3, 2, 0, 1], [0, 2, 1, 3], [2, 3, 1, 0]]]
[[29, 6, 0, 8], [[1, 3, 0, 2], [3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0]]]
[[0, 10, 1, 10], [[1, 3, 0, 2], [3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0]]]
[[3, 12, 4, 9], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[2, 9, 3, 11], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[4, 11, 2, 12], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[7, 13, 6, 14], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [3, 1, 2, 0]]]
[[5, 29, 5, 28], [[3, 2, 0, 1], [0, 2, 1, 3], [2, 3, 1, 0], [3, 1, 2, 0]]]
[[8, 30, 7, 15], [[1, 0, 2, 3], [1, 0, 2, 3], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[6, 15, 8, 13], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[12, 14, 9, 17], [[3, 2, 0, 1], [2, 1, 0, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[9, 13, 19, 30], [[3, 1, 2, 0], [2, 1, 0, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[11, 17, 12, 16], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [2, 0, 3, 1]]]
[[18, 15, 30, 21], [[2, 1, 0, 3], [1, 3, 0, 2], [2, 0, 3, 1], [3, 1, 2, 0]]]
[[15, 20, 13, 18], [[1, 0, 2, 3], [0, 1, 3, 2], [0, 1, 3, 2], [2, 0, 3, 1]]]
[[22, 17, 16, 24], [[1, 2, 3, 0], [1, 3, 0, 2], [2, 1, 0, 3], [1, 3, 0, 2]]]
[[22, 14, 23, 27], [[3, 1, 2, 0], [3, 2, 0, 1], [2, 1, 0, 3], [3, 1, 2, 0]]]
[[21, 17, 22, 30], [[2, 3, 1, 0], [0, 1, 3, 2], [3, 1, 2, 0], [3, 2, 0, 1]]]
[[16, 23, 20, 24], [[3, 1, 2, 0], [3, 2, 0, 1], [3, 2, 0, 1], [2, 3, 1, 0]]]
[[26, 18, 20, 19], [[2, 0, 3, 1], [3, 0, 1, 2], [3, 1, 2, 0], [3, 1, 2, 0]]]
[[19, 25, 21, 27], [[2, 1, 0, 3], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[21, 26, 18, 25], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 0, 3, 1], [0, 1, 3, 2]]]
[[23, 1, 24, 0], [[1, 0, 2, 3], [0, 2, 1, 3], [0, 1, 3, 2], [3, 1, 2, 0]]]
[[24, 1, 22, 28], [[1, 0, 2, 3], [2, 0, 3, 1], [1, 3, 0, 2], [1, 3, 0, 2]]]
[[19, 29, 23, 0], [[3, 1, 2, 0], [2, 0, 3, 1], [0, 1, 3, 2], [1, 3, 0, 2]]]
[[10, 3, 26, 2], [[3, 1, 2, 0], [0, 2, 1, 3], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[27, 4, 10, 3], [[1, 3, 0, 2], [2, 0, 3, 1], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[11, 20, 14, 16], [[1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2], [1, 3, 0, 2]]]

getting shape intervals for the geometric triangulation T_n of M...
shape intervals for T_n found:

0.2871889055849795718307066143021855703874935395525754? + 1.011429570378132341087622955439744810069663967005443?*I
0.2871889055849795718307066143021855703874935395525754? + 1.0114295703781323410876229554397448100696639670054423?*I
1.287188905584979571830706614302185570387493539552576? + 1.011429570378132341087622955439744810069663967005443?*I
1.567589038656509684419262168395612205396806654424500? + 0.544561275141453820767089721195881915039399377781122?*I
1.287188905584979571830706614302185570387493539552576? + 1.011429570378132341087622955439744810069663967005443?*I
0.648514519439912947249689145004935594046326541607663? + 1.360752290252167320887117930707843165153532427733827?*I
0.8676885410641066728421899021891619624936535201000207? + 0.3329464770991793342586273430233790077175593986633137?*I
0.8676885410641066728421899021891619624936535201000207? + 0.3329464770991793342586273430233790077175593986633137?*I
0.6955856822423988561277809554417533256678333942174499? + 0.1794748308441822563651804321606880847901075314509096?*I
0.8606017737991722649132830008488259147028491072184184? + 0.1275282571324630334144818420417987687926992221513092?*I
0.6485145194399129472496891450049355940463265416076624? + 1.3607522902521673208871179307078431651535324277338267?*I
0.8414312699715512605768968348699703558703109219643482? + 0.0859482928151256736519113877234960971792337939771655?*I
0.84143126997155126057689683486997035587031092196434818? + 0.0859482928151256736519113877234960971792337939771655?*I
0.8762914396097692696248992378519122317712023193027728? + 0.0374595533997644352007955514296262962046326125919391?*I
-1.178724183505335196694560853673496245855124204161262? + 0.504214445976549241562443960789580353149705389995535?*I
0.8986817997510640829619252641958932854999227074252238? + 0.07932853703514150426993816620373550403370332600279857?*I
-0.2506391842648347126282674766041916077188216498247160? + 0.1439896781350929442225577841998524007790836499817781?*I
0.90331602855969764627031185658353413721274550446858317? + 0.06506633506087302264596779315319613900484773930518290?*I
-0.2869541949330284856766741649405630390124999403977540? + 0.2472882440766758019902679340455802714255841632142767?*I
-2.614660679012536509578940979901183008488884967977000? + 0.776065214803234953440439102618045215430551805747372?*I
0.8762914396097692696248992378519122317712023193027728? + 0.0374595533997644352007955514296262962046326125919390?*I
0.8606017737991722649132830008488259147028491072184184? + 0.1275282571324630334144818420417987687926992221513092?*I
-0.543591039225681416997075204920081911888943496442939? + 0.570996501978095236682070333448320364328417317788584?*I
0.8676885410641066728421899021891619624936535201000207? + 0.3329464770991793342586273430233790077175593986633136?*I
0.8676885410641066728421899021891619624936535201000207? + 0.3329464770991793342586273430233790077175593986633136?*I
1.567589038656509684419262168395612205396806654424500? + 0.544561275141453820767089721195881915039399377781122?*I
1.2871889055849795718307066143021855703874935395525754? + 1.0114295703781323410876229554397448100696639670054423?*I
1.2871889055849795718307066143021855703874935395525754? + 1.0114295703781323410876229554397448100696639670054423?*I
0.2871889055849795718307066143021855703874935395525754? + 1.0114295703781323410876229554397448100696639670054423?*I
0.2871889055849795718307066143021855703874935395525754? + 1.0114295703781323410876229554397448100696639670054423?*I
0.7760823715992950479919820759077643432105193615633588? + 0.0263735788419988422331815475192966080356016189198073?*I

following candidate path backward to recover T_0...
T_0 recovered. Reverse path from T_n to T_0 is as follows:

[('23', (19, 0)), ('23', (18, 0)), ('23', (16, 0)), ('32', (33, 0)), ('23', (30, 1)), ('32', (20, 5)), ('23', (30, 0)), ('32', (32, 5)), ('23', (30, 0)), ('32', (30, 5)), ('23', (30, 1)), ('32', (33, 5))]

checking shape intervals traced from T_n back to T_0...
T_0 confirmed non-geometric. Verified shape intervals are:

0.2871889055849795718307066143021855703874935395525754? + 1.011429570378132341087622955439744810069663967005443?*I
0.2871889055849795718307066143021855703874935395525754? + 1.0114295703781323410876229554397448100696639670054423?*I
1.287188905584979571830706614302185570387493539552576? + 1.011429570378132341087622955439744810069663967005443?*I
1.567589038656509684419262168395612205396806654424500? + 0.544561275141453820767089721195881915039399377781122?*I
1.287188905584979571830706614302185570387493539552576? + 1.011429570378132341087622955439744810069663967005443?*I
0.648514519439912947249689145004935594046326541607663? + 1.360752290252167320887117930707843165153532427733827?*I
0.8676885410641066728421899021891619624936535201000207? + 0.3329464770991793342586273430233790077175593986633137?*I
0.8676885410641066728421899021891619624936535201000207? + 0.3329464770991793342586273430233790077175593986633137?*I
0.6955856822423988561277809554417533256678333942174499? + 0.1794748308441822563651804321606880847901075314509096?*I
0.8606017737991722649132830008488259147028491072184184? + 0.1275282571324630334144818420417987687926992221513092?*I
0.6485145194399129472496891450049355940463265416076624? + 1.3607522902521673208871179307078431651535324277338267?*I
0.8414312699715512605768968348699703558703109219643482? + 0.0859482928151256736519113877234960971792337939771655?*I
0.84143126997155126057689683486997035587031092196434818? + 0.0859482928151256736519113877234960971792337939771655?*I
0.8762914396097692696248992378519122317712023193027728? + 0.0374595533997644352007955514296262962046326125919391?*I
0.8762914396097692696248992378519122317712023193027728? + 0.0374595533997644352007955514296262962046326125919390?*I
0.8986817997510640829619252641958932854999227074252238? + 0.07932853703514150426993816620373550403370332600279857?*I
-0.101318200248935917038074735804106714500077292574776? + 0.079328537035141504269938166203735504033703326002799?*I
0.90331602855969764627031185658353413721274550446858317? + 0.06506633506087302264596779315319613900484773930518290?*I
-0.104137505049353897865973887477463478981342382007648? + 0.097464545276714000793610852549620322490278110063360?*I
4.87436577782934293922291019300062772735564909568692? + 2.64203047527555871102974312796706824686564960816945?*I
7.4045829571914508245506575319922495701046954? + 2.2421437110976429529262467773364125716742430?*I
0.8606017737991722649132830008488259147028491072184184? + 0.1275282571324630334144818420417987687926992221513092?*I
2.43766851542412294326690253336243483237657328746458? + 1.437186488739027418794620932858982240255922293471847?*I
0.8676885410641066728421899021891619624936535201000207? + 0.3329464770991793342586273430233790077175593986633136?*I
0.8676885410641066728421899021891619624936535201000207? + 0.3329464770991793342586273430233790077175593986633136?*I
1.567589038656509684419262168395612205396806654424500? + 0.544561275141453820767089721195881915039399377781122?*I
1.2871889055849795718307066143021855703874935395525754? + 1.0114295703781323410876229554397448100696639670054423?*I
1.2871889055849795718307066143021855703874935395525754? + 1.0114295703781323410876229554397448100696639670054423?*I
0.2871889055849795718307066143021855703874935395525754? + 1.0114295703781323410876229554397448100696639670054423?*I
0.2871889055849795718307066143021855703874935395525754? + 1.0114295703781323410876229554397448100696639670054423?*I
8.6797580659985801590363994964946977544906684? - 0.5864142323059454094359702432646242519979925?*I
-0.176179326728187484337852773507168131642247201420000? + 0.120141250728831952852585153649145889273840458847658?*I
7.40458295719145082455065753199224957010469539? + 2.24214371109764295292624677733641257167424295?*I


==> anc/data/S_3/P0A0A0Q0p0P0B0P0a0b0P0P0_flipper_log.txt <==
sage: S=surf.Surface(1,2)
sage: mc=S.mc_from_word('P0A0A0Q0p0P0B0P0a0b0P0P0')
sage: mc.nielsen_thurston_type()
'Pseudo-Anosov'
sage: mc.stratum()
{Puncture 0: 1, Puncture 1: 1, Singularity 3: 3, Singularity 2: 3}

==> anc/data/S_3/P0A0A0Q0p0P0B0P0a0b0P0P0_regina_log.txt <==
sage: w='P0A0A0Q0p0P0B0P0a0b0P0P0'
sage: import snappy
sage: import regina
sage: attach('surf.py')
sage: attach('non_geo.py')
sage: S=surf.Surface(1,2)
sage: mc=S.mc_from_word(w)
sage: mc.nielsen_thurston_type()
'Pseudo-Anosov'
sage: mc.stratum()
{Puncture 1: 1, Singularity 2: 3, Singularity 3: 3, Puncture 0: 1}
sage: B=mc.bundle()
sage: M=snappy.Manifold(B.snappy_string(filled=True)).filled_triangulation()
sage: M.homology().betti_number()
2
sage: T=regina.NTriangulation(M._to_string())
sage: T.idealToFinite()
True
sage: T.intelligentSimplify()
True
sage: T.size()
22
sage: ns = regina.NormalSurfaces.enumerate(T,regina.NS_STANDARD,regina.NS_VERTEX)
sage: good=[(i,getGenus(ns.surface(int(i))),essentialBdyComps(ns.surface(int(i)))) for i in range(ns.size()) if ns.surface(int(i)).isOrientable() and ns.surface(int(i)).isConnected() and not separates(ns.surface(int(i)))]
sage: sorted(good,key=lambda x: 2*x[0]-2+x[1])[:20]

[(14, 1, 1),
 (19, 1, 1),
 (24, 1, 1),
 (37, 2, 2),
 (38, 3, 2),
 (39, 2, 0),
 (53, 2, 1),
 (63, 1, 1),
 (64, 1, 1),
 (66, 1, 1),
 (67, 2, 1),
 (68, 2, 1),
 (69, 1, 1),
 (72, 2, 4),
 (73, 2, 4),
 (74, 2, 4),
 (75, 2, 0),
 (76, 2, 2),
 (77, 2, 2),
 (82, 1, 2)]

==> anc/data/S_3/T_ideal_P0A0A0Q0p0P0B0P0a0b0P0P0.rga <==
<?xml version="1.0"?>
<reginadata engine="5.1">
<packet label="flipper_triangulation_filled"
	type="3-Manifold Triangulation" typeid="3"
	parent="">
  <tetrahedra ntet="13">
    <tet desc=""> 2 39 3 147 1 180 12 30 </tet>
    <tet desc=""> 3 198 4 114 5 114 0 180 </tet>
    <tet desc=""> 6 114 11 57 3 180 0 39 </tet>
    <tet desc=""> 0 57 12 57 1 198 2 180 </tet>
    <tet desc=""> 1 141 12 198 10 216 9 108 </tet>
    <tet desc=""> 8 39 9 216 7 75 1 141 </tet>
    <tet desc=""> 7 39 11 108 2 141 10 198 </tet>
    <tet desc=""> 5 30 12 108 11 147 6 39 </tet>
    <tet desc=""> 8 57 8 147 9 198 5 39 </tet>
    <tet desc=""> 8 198 4 108 5 216 10 147 </tet>
    <tet desc=""> 11 180 4 216 9 57 6 198 </tet>
    <tet desc=""> 10 180 7 57 2 147 6 108 </tet>
    <tet desc=""> 0 75 4 198 3 147 7 108 </tet>
  </tetrahedra>
<packet label=""
	type="Normal Surface List" typeid="6"
	parent="flipper_triangulation_filled">
  <params type="5" algorithm="16" flavourid="1"
	flavour="Quad normal"/>
  <surface len="39" name=""> 1 1 5 1 6 1 9 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="39" name=""> 5 1 37 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 1 4 1 9 1 12 1 38 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="39" name=""> 1 1 4 1 10 1 15 1 21 1 38 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="39" name=""> 8 1 10 1 22 1 31 1 37 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 21 1 32 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 1 3 1 14 1 16 1 27 1 32 1 36 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="39" name=""> 15 1 25 2 28 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="39" name=""> 3 1 11 1 13 1 23 1 30 1 33 1 36 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="39" name=""> 2 3 4 2 8 4 10 3 12 2 15 6 25 6 30 2 33 4 37 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 3 4 2 8 1 12 2 15 6 23 3 25 6 30 5 33 4
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 2 4 1 11 1 12 1 15 6 23 4 25 6 30 6 33 4 36 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 2 5 1 6 2 14 1 15 6 23 3 25 6 30 5 33 3 36 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 5 3 13 8 7 11 11 13 13 17 12 23 2 26 6 28 6 33 9 36 11
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 9 4 2 8 16 10 9 12 2 15 6 26 6 27 12 30 2 33 16 37 9
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 9 4 2 8 7 12 2 15 6 23 9 26 6 27 12 30 11 33 16
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 7 8 5 11 2 15 6 23 11 26 6 27 12 30 13 33 16 36 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 2 5 7 6 2 14 7 15 6 23 9 26 6 27 12 30 11 33 9 36 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 2 5 5 11 2 14 5 15 6 23 11 26 6 27 12 30 13 33 11 36 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 1 3 2 11 1 14 1 17 2 22 1 29 2 32 1 34 1 36 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 2 4 2 7 6 11 2 12 2 16 2 23 2 24 1 34 4 38 4
	<compact value="F"/> </surface>
  <surface len="39" name=""> 4 2 7 2 12 2 24 1 29 2 34 2 38 2
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="39" name=""> 4 2 7 2 12 4 17 2 22 2 24 3 29 8 34 4
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 1 4 1 9 1 12 2 17 1 22 1 24 1 29 3 34 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 1 6 1 9 1 12 1 17 1 22 1 24 1 29 3 34 1 36 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 2 3 1 7 2 11 1 16 3 23 1 24 1 27 1 32 1 34 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 3 3 4 11 1 14 3 22 1 25 4 32 3 34 1 36 5
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 5 5 2 7 12 11 7 12 1 23 4 25 6 28 5 32 1 34 8 38 4
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 5 5 7 7 16 11 11 14 1 17 8 23 5 26 4 28 4 34 11 38 5
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 1 4 1 6 1 9 1 21 1 28 1 35 2 38 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 5 1 6 3 9 2 14 2 30 1 35 3 36 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 4 2 6 1 10 2 14 2 15 2 21 2 30 1 35 3 38 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 2 6 1 13 2 21 1 28 2 31 1 35 1 38 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 6 2 9 2 16 2 24 1 35 2
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="39" name=""> 2 1 4 1 6 1 9 1 12 1 24 1 29 2 30 1 35 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 1 6 2 9 1 24 1 29 2 30 1 35 1 36 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 6 4 9 2 14 2 24 1 29 2 30 2 35 4 36 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 1 4 1 6 1 10 1 15 1 21 1 24 1 29 2 30 1 35 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 4 2 6 2 10 2 14 2 15 2 21 2 24 1 29 2 30 2 35 4
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 1 4 2 6 1 10 1 12 1 15 1 21 1 24 2 29 4 30 2 35 2 37 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 1 3 1 6 1 13 2 16 4 24 2 28 1 31 1 35 3 37 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 1 4 1 6 2 10 2 14 4 15 3 21 1 25 2 30 2 35 4 36 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 3 1 11 1 13 2 25 2 28 3 31 1 35 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 6 5 1 6 5 10 6 14 18 15 4 26 4 27 8 30 5 35 11 36 5
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 2 3 1 8 2 11 1 13 2 17 4 22 2 26 2 28 3 31 3 35 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 1 3 2 7 2 11 3 13 3 18 1 23 1 25 2 28 3 36 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 3 3 6 7 10 11 13 13 13 17 4 18 7 23 3 26 2 28 9 36 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 6 3 4 7 2 14 9 18 5 22 3 26 4 27 8 32 6 36 7
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 4 4 7 7 12 11 1 13 1 15 10 18 19 22 7 26 2 27 4 32 4 37 4
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 3 4 5 7 8 14 1 15 7 18 13 22 5 26 2 27 4 32 3 37 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 1 4 1 10 1 15 3 18 1 25 2 30 1 33 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 2 6 1 13 1 15 3 18 1 23 1 25 2 30 2 33 2 36 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 1 4 2 7 1 12 1 15 3 18 1 23 1 25 2 30 2 33 1 38 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 4 4 4 6 1 9 8 12 5 15 5 18 6 22 4 25 6 32 3 33 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 4 6 5 9 8 12 1 15 5 18 6 22 4 25 6 32 3 33 2 36 4
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 5 3 17 8 3 11 14 13 22 17 8 18 5 23 3 26 4 28 9 33 11 36 14
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 7 4 3 10 3 13 4 15 9 18 7 26 2 27 4 30 3 33 7
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 1 4 1 8 2 10 3 14 2 15 3 18 1 26 2 27 4 30 1 33 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 3 4 7 7 4 10 3 15 9 18 7 26 2 27 4 30 3 33 3 38 4
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 10 6 3 13 7 15 9 18 7 23 3 26 2 27 4 30 6 33 10 36 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 3 7 5 11 8 13 5 15 9 18 5 23 14 26 4 27 8 30 17 33 14 36 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 3 4 10 7 7 12 3 15 9 18 7 23 3 26 2 27 4 30 6 33 3 38 7
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 4 3 4 9 2 14 7 18 5 22 3 26 4 27 8 32 6 33 2 36 7
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 2 3 2 8 1 10 1 14 4 18 1 22 1 26 2 27 4 32 2 33 1 36 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 2 4 3 7 1 9 5 12 2 15 3 18 7 22 3 26 2 27 4 32 3 33 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 6 4 5 8 1 9 11 12 5 15 4 18 11 22 5 26 4 27 8 32 6 33 7
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 4 6 3 9 6 13 1 15 3 18 7 22 3 26 2 27 4 32 3 33 4 36 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 4 6 4 9 10 14 1 15 4 18 11 22 5 26 4 27 8 32 6 33 6 36 5
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 2 4 5 7 7 9 1 15 7 18 13 22 5 26 2 27 4 32 3 33 1 37 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 4 2 7 2 12 1 15 1 18 1 34 1 38 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 1 7 2 11 1 18 1 32 1 34 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="39" name=""> 0 2 4 4 7 6 12 1 15 7 18 9 22 4 25 4 32 2 34 1 37 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 3 5 3 7 10 11 7 13 1 17 4 18 1 23 3 26 2 28 3 34 6 38 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 6 2 9 2 14 1 18 1 22 1 35 2 36 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 1 4 3 7 3 10 1 13 1 15 4 18 7 22 4 31 1 35 2 37 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 1 4 1 6 2 9 3 18 2 22 2 28 1 31 1 35 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 1 6 1 9 1 13 1 18 1 22 1 28 1 31 1 35 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 13 1 18 1 22 1 28 1 31 1 35 1 37 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="39" name=""> 2 2 4 2 6 2 9 4 12 2 18 2 22 2 24 1 29 2 35 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 2 6 4 9 4 18 2 22 2 24 1 29 2 35 2 36 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 1 4 3 7 3 10 1 15 5 18 6 22 3 25 2 35 1 37 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 3 4 5 7 5 10 3 14 4 15 7 18 10 22 5 26 2 27 4 35 3 37 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 6 6 4 10 6 14 17 15 4 18 1 22 1 26 4 27 8 30 4 35 10 36 5
	<compact value="F"/> </surface>
  <surface len="39" name=""> 3 3 7 4 11 7 13 10 17 4 18 4 26 2 28 9 31 3 35 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 4 3 3 11 3 13 10 17 4 18 4 22 4 26 2 28 9 31 7 35 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 6 3 4 10 2 14 11 18 3 22 3 26 4 27 8 32 4 35 2 36 7
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 1 3 4 6 2 11 3 13 1 17 3 19 3 29 3 30 1 36 5
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 1 3 1 6 1 12 1 16 2 19 3 27 2 31 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 6 2 9 2 12 2 16 2 19 3 27 2 31 1 38 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 1 3 2 6 1 11 1 19 2 25 2 36 2
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="39" name=""> 6 1 12 1 15 1 19 2 21 1 25 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 1 4 1 6 3 10 1 12 3 19 8 21 4 26 2 27 4 31 2 38 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 2 4 2 6 4 12 6 17 2 19 13 21 6 26 4 27 6 31 3 38 5
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 2 5 2 6 6 12 4 17 2 19 13 21 6 26 4 27 6 31 3 38 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 2 5 2 6 8 11 2 12 8 17 6 19 23 21 10 26 8 27 10 31 5 38 5
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 2 3 3 6 1 11 1 16 3 19 3 23 1 27 3 33 1 36 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 1 3 4 11 3 13 3 19 1 23 1 25 4 28 3 33 1 36 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 3 1 6 1 11 1 15 3 19 1 23 2 25 4 30 3 33 2 36 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 1 3 3 6 1 11 2 17 3 19 2 22 1 29 3 34 1 36 4
	<compact value="F"/> </surface>
  <surface len="39" name=""> 4 2 7 2 12 2 19 1 31 1 34 2 38 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 12 1 17 1 19 1 22 1 29 1 31 1 34 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="39" name=""> 0 1 3 1 6 1 12 3 19 5 22 2 25 4 31 3 34 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 6 2 9 2 12 4 19 5 22 2 25 4 31 3 34 2 38 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 2 5 2 12 4 17 8 19 7 22 6 26 4 31 9 34 6 38 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 1 8 1 12 2 17 4 19 3 22 3 26 2 31 4 34 2 38 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 2 8 2 10 2 12 4 17 8 19 7 22 8 26 4 31 11 34 6 38 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 5 2 7 2 11 2 12 4 17 8 19 7 22 4 26 4 31 7 34 6 38 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 4 5 6 7 14 11 10 17 8 19 1 23 4 26 4 28 4 31 1 34 10 38 5
	<compact value="F"/> </surface>
  <surface len="39" name=""> 6 1 19 1 21 1 35 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="39" name=""> 0 1 3 1 6 1 14 1 16 1 19 1 27 1 35 1 36 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 1 3 1 6 2 14 2 15 1 19 1 25 2 30 1 35 2 36 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 2 3 1 11 3 13 4 17 4 19 1 21 2 26 2 28 5 31 2 35 3 38 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 8 1 10 1 14 1 20 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 5 1 14 1 20 1 23 1 30 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="39" name=""> 8 1 10 1 16 1 20 1 24 1 29 1 37 1
	<euler value="-2"/>
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="39" name=""> 0 2 3 2 7 2 11 2 13 2 16 6 20 2 23 4 24 3 30 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 9 2 16 6 20 4 23 4 24 3 30 2 38 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 2 4 2 8 2 10 2 12 2 20 2 24 3 29 6 30 2 37 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 2 4 2 12 2 20 2 23 2 24 3 29 6 30 4
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 2 6 2 20 2 23 2 24 3 29 6 30 4 36 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 16 1 20 1 23 1 24 1 29 1 30 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="39" name=""> 0 2 3 2 9 2 16 8 20 2 23 2 24 3 27 2 32 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 6 2 9 6 12 2 16 8 20 2 23 2 24 3 27 2 32 2 38 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 3 5 1 8 3 9 2 14 1 20 5 23 2 25 6 28 6 38 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 9 5 7 8 9 9 2 14 7 17 12 20 11 23 2 26 6 28 6 38 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 1 8 2 10 1 20 1 33 1 37 1
	<orbl value="T"/>
	<twosided value="T"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="39" name=""> 2 1 8 1 20 1 23 1 30 1 33 1
	<orbl value="F"/>
	<twosided value="F"/>
	<connected value="T"/>
	<compact value="T"/> </surface>
  <surface len="39" name=""> 3 2 8 4 10 2 13 2 16 6 20 4 23 2 24 3 33 2 37 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 3 2 8 2 13 2 16 6 20 4 23 4 24 3 30 2 33 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 2 11 2 20 4 23 6 24 3 29 6 30 8 33 2 36 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 4 3 2 8 6 13 2 20 5 23 2 25 6 28 6 33 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 3 6 8 2 11 4 13 6 20 1 23 2 25 6 28 6 33 3 36 4
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 4 8 4 9 2 20 5 23 2 25 6 28 6 33 1 38 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 2 11 2 15 6 20 1 23 6 25 6 30 8 33 5 36 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 16 3 2 8 18 13 2 17 12 20 11 23 2 26 6 28 6 33 9
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 16 8 16 9 2 17 12 20 11 23 2 26 6 28 6 33 7 38 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 5 4 1 8 1 10 2 13 3 20 2 21 1 28 4 31 3 34 1 38 4
	<compact value="F"/> </surface>
  <surface len="39" name=""> 4 1 7 1 9 1 12 1 16 2 20 1 23 1 24 1 34 1 38 2
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 1 7 2 11 1 16 2 20 1 23 2 24 1 30 1 34 1 38 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 1 4 1 10 1 12 1 20 1 24 2 29 4 30 1 34 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 1 5 2 9 1 14 1 20 2 23 1 25 2 28 2 34 1 38 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 3 5 2 7 8 11 5 20 1 23 4 25 4 28 4 30 1 34 5 38 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 4 8 1 10 1 13 3 20 2 25 2 28 5 31 3 34 1 38 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 5 5 2 9 1 13 3 20 3 23 1 25 4 28 7 31 3 34 2 38 4
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 9 5 22 9 5 14 13 17 12 20 14 23 5 26 6 28 6 34 9 38 5
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 7 5 3 7 1 11 1 13 5 17 4 20 2 26 2 28 7 31 5 34 3 38 5
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 12 5 4 6 1 13 8 17 4 20 3 21 1 26 2 28 10 31 7 34 3 38 7
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 8 5 3 13 5 17 4 20 2 22 1 26 2 28 7 31 6 34 3 38 5
	<compact value="F"/> </surface>
  <surface len="39" name=""> 1 8 8 3 10 3 13 5 17 4 20 2 22 4 26 2 28 7 31 9 34 3 38 5
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 1 3 1 13 1 16 4 20 1 23 1 24 2 35 1 37 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 6 1 14 1 20 1 23 1 24 1 29 2 30 2 35 1 36 1
	<compact value="F"/> </surface>
  <surface len="39" name=""> 0 2 6 3 10 2 14 7 15 4 20 1 23 1 25 4 30 4 35 5 36 3
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 5 4 1 8 4 9 3 20 6 23 2 25 8 28 9 31 1 35 1 38 4
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 11 4 5 8 6 9 3 17 8 20 6 21 2 26 4 28 9 31 3 35 5 38 8
	<compact value="F"/> </surface>
  <surface len="39" name=""> 2 4 4 1 8 3 9 1 17 4 20 2 22 1 26 2 28 3 31 2 35 1 38 2
	<compact value="F"/> </surface>
</packet> <!--  (Normal Surface List) -->
</packet> <!-- flipper_triangulation_filled (3_Manifold Triangulation) -->
</reginadata>


==> anc/data/S_5/Q3Q3Q0Q0Q0q1q1Q0Q2q4.tri <==
% Triangulation
flipper_triangulation
nongeometric_solution  18.50619418
oriented_manifold
CS_unknown

4 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

28
  27    2   26    4 
 3120 3201 2031 0132
   0    2    1    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.523628203213   0.762362890232

  27    4   26    5 
 1302 1023 0213 0132
   2    0    3    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.415900783008   0.613454465885

  23    6    0    3 
 1023 1023 2310 0132
   1    3    2    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.764817565055   0.216370045179

  24    7    2    5 
 3201 3201 0132 2310
   1    3    0    2 
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.887306775295   0.264546730478

   1    6    0    8 
 1023 3201 0132 2310
   0    2    3    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.748609089569   0.241161845830

   3    8    1    9 
 3201 3201 0132 0132
   2    0    1    3 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.907341003333   0.367835222765

   2   10    4    7 
 1023 1023 2310 2310
   3    1    2    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.808017070810  -0.014792381242

   6    9    3   11 
 3201 1023 2310 0132
   0    2    3    1 
  0  0  1 -1  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.811401806827   0.134323693129

   4   12    5   10 
 3201 1023 2310 0132
   1    3    0    2 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.811401806827   0.134323693129

   7   12    5   13 
 1023 3201 0132 2310
   2    0    3    1 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.907341003333   0.367835222765

   6   14    8   11 
 1023 3201 0132 2310
   1    3    2    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.808017070810  -0.014792381242

  10   13    7   15 
 3201 3201 0132 0132
   0    2    1    3 
  0  0  1 -1  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.748609089569   0.241161845830

   8   20    9   14 
 1023 1023 2310 2310
   3    1    0    2 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.887306775295   0.264546730478

   9   16   11   18 
 3201 0213 2310 1302
   1    3    2    0 
  0  1  0 -1  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.415900783008   0.613454465885

  12   15   10   21 
 3201 1023 2310 0132
   2    0    3    1 
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.764817565055   0.216370045179

  14   18   11   16 
 1023 2031 0132 3120
   0    2    3    1 
  0  0  1 -1  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.523628203213   0.762362890232

  15   19   13   17 
 3120 0213 0213 1302
   1    2    3    0 
  0  0 -1  1 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.200230989299   0.941975583800

  18   22   16   23 
 3120 1023 2031 0132
   3    1    0    2 
  0 -1  0  1  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.059054676960   1.077430570506

  15   19   13   17 
 1302 2031 2031 3120
   2    1    0    3 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.354538569958   0.750957168681

  18   23   16   20 
 1302 1023 0213 0132
   1    3    2    0 
  0  0  0  0 -1  0  0  1  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.042089561595   0.863673978256

  12   24   19   21 
 1023 3201 0132 2310
   1    3    0    2 
  0  0  0  0  0  0 -1  1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.776393691321   0.199349022942

  20   22   14   25 
 3201 3201 0132 0132
   2    0    1    3 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.647657416900   0.385891750396

  17   27   21   26 
 1023 2031 2310 3120
   1    3    0    2 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.059054676960   1.077430570506

  19    2   17   24 
 1023 1023 0132 2310
   3    1    2    0 
  0  0 -1  1  0  0 -1  1 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.647657416900   0.385891750396

  23   25   20    3 
 3201 1023 2310 2310
   0    2    3    1 
  0  0  1 -1  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.776393691321   0.199349022942

  24   26   21   27 
 1023 0213 0132 1302
   2    0    3    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.042089561595   0.863673978256

  22    1   25    0 
 3120 0213 0213 1302
   2    3    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.200230989299   0.941975583800

  22    1   25    0 
 1302 2031 2031 3120
   3    2    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.354538569958   0.750957168681



==> anc/data/S_5/Q3Q3Q0Q0Q0q1q1Q0Q2q4_confirm_nongeom_log.txt <==
flipper_triangulation
/Users/will/Dropbox/Random_veering/computations/rigorous_comps/punc_sph_covers/S_5/Q3Q3Q0Q0Q0q1q1Q0Q2q4/Q3Q3Q0Q0Q0q1q1Q0Q2q4.tri

Initial triangulation T_0 defined by the following tetrahedra gluing data:

[[27, 2, 26, 4], [[3, 1, 2, 0], [3, 2, 0, 1], [2, 0, 3, 1], [0, 1, 3, 2]]]
[[27, 4, 26, 5], [[1, 3, 0, 2], [1, 0, 2, 3], [0, 2, 1, 3], [0, 1, 3, 2]]]
[[23, 6, 0, 3], [[1, 0, 2, 3], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[24, 7, 2, 5], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[1, 6, 0, 8], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[3, 8, 1, 9], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[2, 10, 4, 7], [[1, 0, 2, 3], [1, 0, 2, 3], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[6, 9, 3, 11], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[4, 12, 5, 10], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[7, 12, 5, 13], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[6, 14, 8, 11], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[10, 13, 7, 15], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[8, 20, 9, 14], [[1, 0, 2, 3], [1, 0, 2, 3], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[9, 16, 11, 18], [[3, 2, 0, 1], [0, 2, 1, 3], [2, 3, 1, 0], [1, 3, 0, 2]]]
[[12, 15, 10, 21], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[14, 18, 11, 16], [[1, 0, 2, 3], [2, 0, 3, 1], [0, 1, 3, 2], [3, 1, 2, 0]]]
[[15, 19, 13, 17], [[3, 1, 2, 0], [0, 2, 1, 3], [0, 2, 1, 3], [1, 3, 0, 2]]]
[[18, 22, 16, 23], [[3, 1, 2, 0], [1, 0, 2, 3], [2, 0, 3, 1], [0, 1, 3, 2]]]
[[15, 19, 13, 17], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [3, 1, 2, 0]]]
[[18, 23, 16, 20], [[1, 3, 0, 2], [1, 0, 2, 3], [0, 2, 1, 3], [0, 1, 3, 2]]]
[[12, 24, 19, 21], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[20, 22, 14, 25], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[17, 27, 21, 26], [[1, 0, 2, 3], [2, 0, 3, 1], [2, 3, 1, 0], [3, 1, 2, 0]]]
[[19, 2, 17, 24], [[1, 0, 2, 3], [1, 0, 2, 3], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[23, 25, 20, 3], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[24, 26, 21, 27], [[1, 0, 2, 3], [0, 2, 1, 3], [0, 1, 3, 2], [1, 3, 0, 2]]]
[[22, 1, 25, 0], [[3, 1, 2, 0], [0, 2, 1, 3], [0, 2, 1, 3], [1, 3, 0, 2]]]
[[22, 1, 25, 0], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [3, 1, 2, 0]]]

getting shape intervals for triangulation T_0 of M...
shape intervals found.
attempting to find candidate path to a geometric triangulation T_n for M...
candidate path found. Pachner moves followed:

[('23', (10, 3)), ('32', (10, 0)), ('32', (6, 4)), ('32', (2, 4))]

tetrahedra gluing data for T_n:

[[24, 3, 23, 4], [[3, 1, 2, 0], [0, 1, 3, 2], [2, 0, 3, 1], [0, 1, 3, 2]]]
[[24, 4, 23, 5], [[1, 3, 0, 2], [1, 0, 2, 3], [0, 2, 1, 3], [0, 1, 3, 2]]]
[[21, 3, 15, 22], [[3, 1, 2, 0], [2, 3, 1, 0], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[5, 0, 6, 2], [[0, 1, 3, 2], [0, 1, 3, 2], [0, 1, 3, 2], [3, 2, 0, 1]]]
[[1, 6, 0, 7], [[1, 0, 2, 3], [0, 1, 3, 2], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[3, 7, 1, 8], [[0, 1, 3, 2], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[8, 4, 25, 3], [[0, 1, 3, 2], [0, 1, 3, 2], [1, 0, 2, 3], [0, 1, 3, 2]]]
[[4, 10, 5, 25], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[6, 10, 5, 11], [[0, 1, 3, 2], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[12, 13, 25, 21], [[2, 1, 0, 3], [0, 2, 1, 3], [0, 1, 3, 2], [2, 0, 3, 1]]]
[[7, 18, 8, 12], [[1, 0, 2, 3], [1, 0, 2, 3], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[8, 14, 25, 16], [[3, 2, 0, 1], [0, 2, 1, 3], [2, 3, 1, 0], [1, 3, 0, 2]]]
[[10, 13, 9, 19], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 1, 0, 3], [0, 1, 3, 2]]]
[[12, 16, 9, 14], [[1, 0, 2, 3], [2, 0, 3, 1], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[13, 17, 11, 15], [[3, 1, 2, 0], [0, 2, 1, 3], [0, 2, 1, 3], [1, 3, 0, 2]]]
[[16, 20, 14, 2], [[3, 1, 2, 0], [1, 0, 2, 3], [2, 0, 3, 1], [0, 1, 3, 2]]]
[[13, 17, 11, 15], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [3, 1, 2, 0]]]
[[16, 21, 14, 18], [[1, 3, 0, 2], [1, 2, 3, 0], [0, 2, 1, 3], [0, 1, 3, 2]]]
[[10, 21, 17, 19], [[1, 0, 2, 3], [1, 0, 2, 3], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[18, 20, 12, 22], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[15, 24, 19, 23], [[1, 0, 2, 3], [2, 0, 3, 1], [2, 3, 1, 0], [3, 1, 2, 0]]]
[[18, 9, 17, 2], [[1, 0, 2, 3], [1, 3, 0, 2], [3, 0, 1, 2], [3, 1, 2, 0]]]
[[2, 23, 19, 24], [[3, 2, 0, 1], [0, 2, 1, 3], [0, 1, 3, 2], [1, 3, 0, 2]]]
[[20, 1, 22, 0], [[3, 1, 2, 0], [0, 2, 1, 3], [0, 2, 1, 3], [1, 3, 0, 2]]]
[[20, 1, 22, 0], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [3, 1, 2, 0]]]
[[7, 11, 6, 9], [[3, 2, 0, 1], [3, 2, 0, 1], [1, 0, 2, 3], [0, 1, 3, 2]]]

getting shape intervals for the geometric triangulation T_n of M...
shape intervals for T_n found:

1.523628203212721854708977563156323500562907893516387020? + 0.762362890232185077308166313717961446990951758199563515?*I
1.415900783007698833340085904113355213867602417491024010? + 0.613454465884682043219480818418891415936116855840784073?*I
0.425909989215689358968065485786332293617034956123104989? + 0.428713793800136154297247634918312247794921124983573886?*I
0.621387819312715162714826448645857449651317902780533509? + 0.394316593305623356289207314278387739794112409072428316?*I
0.748609089569440648235341877738372956143188352272243898? + 0.241161845830131159821821750763905615809281662401597768?*I
0.907341003333108806227164405175166625120828763737416490? + 0.367835222764936448969154730734923397225985189836058971?*I
0.657613478480540820799926971439894457470600813753833618? + 0.096533272195360285786067094860751312115518461270813140?*I
0.811401806826714228591850554039562287697328050932652160? + 0.134323693129107837425663642215983068702068172350412675?*I
0.907341003333108806227164405175166625120828763737416490? + 0.367835222764936448969154730734923397225985189836058971?*I
-0.93296588679360859848640538189231822911889175512689957? + 2.10262350767096927335436784273629595640061192686747485?*I
0.887306775294952686081614098996656398981185265252897238? + 0.264546730477712143403809336651432151955209184319781033?*I
1.415900783007698833340085904113355213867602417491024010? + 0.613454465884682043219480818418891415936116855840784073?*I
0.764817565055313930579677721545653359177286979566674513? + 0.216370045179127841667011062037800466276762598658012426?*I
1.523628203212721854708977563156323500562907893516387020? + 0.762362890232185077308166313717961446990951758199563515?*I
0.20023098929904092855724453445153320690907797498236911? + 0.94197558379995205553948916367400633775178321570799582?*I
1.05905467695950270922337581166472709899894972053049007? + 1.077430570505668617353768607245392386358606165335605503?*I
0.354538569957937647782366065418112170733860430294920894? + 0.750957168680957909258857516551433318747716597081068450?*I
1.042089561594929880113250518574723464684486500511282746? + 0.863673978256065715274095205192482846506021920122057510?*I
0.776393691320630350914178299062962806631477732996125188? + 0.199349022942064004245331871015539296473862271219394228?*I
0.647657416900375444673634694880016705731823602562370204? + 0.385891750395659373126127986072961490003426352001384381?*I
1.059054676959502709223375811664727098998949720530490062? + 1.077430570505668617353768607245392386358606165335605503?*I
1.346650987209557665207652431144872147873244649054161372? + 0.258122966648307081017234417824843604233541128058423932?*I
1.042089561594929880113250518574723464684486500511282746? + 0.863673978256065715274095205192482846506021920122057510?*I
0.200230989299040928557244534451533206909077974982369110? + 0.941975583799952055539489163674006337751783215707995815?*I
0.354538569957937647782366065418112170733860430294920894? + 0.750957168680957909258857516551433318747716597081068450?*I
0.608456281700093725199322347383900293468789930323847523? + 0.183789177204475698495477647657458137458908245267576880?*I

following candidate path backward to recover T_0...
T_0 recovered. Reverse path from T_n to T_0 is as follows:

[('23', (2, 0)), ('23', (2, 0)), ('23', (2, 1)), ('32', (28, 0))]

checking shape intervals traced from T_n back to T_0...
T_0 confirmed non-geometric. Verified shape intervals are:

1.523628203212721854708977563156323500562907893516387020? + 0.762362890232185077308166313717961446990951758199563515?*I
1.415900783007698833340085904113355213867602417491024010? + 0.613454465884682043219480818418891415936116855840784073?*I
5.178055473702602939429126109421446994628173948582584? - 0.398971778289283979140531178899391818591398732463005?*I
2.3028479738563030187310830093461085367046414030164783? + 2.1186417270539005021955713575594527955592130273342069?*I
0.748609089569440648235341877738372956143188352272243898? + 0.241161845830131159821821750763905615809281662401597768?*I
0.907341003333108806227164405175166625120828763737416490? + 0.367835222764936448969154730734923397225985189836058971?*I
-0.19956078910972596344360925430524695476689809722884990? + 0.19858155844666073255758722030644708097503420656218985?*I
0.811401806826714228591850554039562287697328050932652160? + 0.134323693129107837425663642215983068702068172350412675?*I
0.907341003333108806227164405175166625120828763737416490? + 0.367835222764936448969154730734923397225985189836058971?*I
0.8080170708098196886429316016891472482356880275526975? - 0.0147923812421850340621095726489889435161259612946130?*I
0.887306775294952686081614098996656398981185265252897238? + 0.264546730477712143403809336651432151955209184319781033?*I
1.415900783007698833340085904113355213867602417491024010? + 0.613454465884682043219480818418891415936116855840784073?*I
0.764817565055313930579677721545653359177286979566674513? + 0.216370045179127841667011062037800466276762598658012426?*I
1.523628203212721854708977563156323500562907893516387020? + 0.762362890232185077308166313717961446990951758199563515?*I
0.20023098929904092855724453445153320690907797498236911? + 0.94197558379995205553948916367400633775178321570799582?*I
1.05905467695950270922337581166472709899894972053049007? + 1.077430570505668617353768607245392386358606165335605503?*I
0.354538569957937647782366065418112170733860430294920894? + 0.750957168680957909258857516551433318747716597081068450?*I
1.042089561594929880113250518574723464684486500511282746? + 0.863673978256065715274095205192482846506021920122057510?*I
0.776393691320630350914178299062962806631477732996125188? + 0.199349022942064004245331871015539296473862271219394228?*I
0.647657416900375444673634694880016705731823602562370204? + 0.385891750395659373126127986072961490003426352001384381?*I
1.059054676959502709223375811664727098998949720530490062? + 1.077430570505668617353768607245392386358606165335605503?*I
-0.20834370140630121831669616460143650847373220065722697? + 0.31025771969348117335633270691481003925359503785583082?*I
1.042089561594929880113250518574723464684486500511282746? + 0.863673978256065715274095205192482846506021920122057510?*I
0.200230989299040928557244534451533206909077974982369110? + 0.941975583799952055539489163674006337751783215707995815?*I
0.354538569957937647782366065418112170733860430294920894? + 0.750957168680957909258857516551433318747716597081068450?*I
-0.2102163323154004860087739417728759827454614115871912? + 0.3898670329033999408975461299433630389243264443687296?*I
1.2903592644308379002928000811922382369877921173673035? + 1.4132240015101430878013301644975317239071701649699156?*I
-0.0350035567445428337231436837797528055492403570274349? + 0.30858189590466607274147642534234098281384149688958094?*I


==> anc/data/S_5/Q3Q3Q0Q0Q0q1q1Q0Q2q4_flipper_log.txt <==
sage: S=surf.Surface(0,5)
sage: mc=S.mc_from_word('Q3Q3Q0Q0Q0q1q1Q0Q2q4')
sage: mc.nielsen_thurston_type()
'Pseudo-Anosov'
sage: mc.stratum()

{Singularity 5: 3,
 Puncture 3: 1,
 Puncture 4: 1,
 Puncture 1: 1,
 Puncture 2: 1,
 Puncture 0: 1}

==> anc/data/S_6/Q5q1Q2q3Q4Q0q1q2q1q1.tri <==
% Triangulation
flipper_triangulation
nongeometric_solution  9.52594015
oriented_manifold
CS_unknown

3 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

26
  15   10   23    3 
 1023 3201 2310 0132
   1    0    0    1 
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.014612776306   0.174163865639

  22    4   14   11 
 3201 1023 0132 2310
   2    1    1    2 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.014612776306   0.174163865639

  16    5   17    6 
 3201 3201 2310 2310
   0    1    2    1 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.071916698062   0.063431485573

  17   12    0    5 
 3201 3201 0132 2310
   1    0    1    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.066785192900   0.108720323626

   1    6   16   13 
 1023 3201 2310 2310
   1    2    1    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.066785192900   0.108720323626

   3    7    2   14 
 3201 1023 2310 0132
   2    1    1    0 
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.072479633971   0.073300506848

   2   15    4    7 
 3201 1023 2310 0132
   1    2    0    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.072479633971   0.073300506848

   5   17    6   16 
 1023 3201 0132 2310
   1    2    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.071916698062   0.063431485573

  25   18   24   11 
 3120 1023 0213 0132
   0    1    1    2 
  0  0  1 -1 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.764860720368   0.411001388529

  24   18   25   10 
 3120 3201 0213 2310
   2    1    1    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.764860720368   0.411001388529

   9   12    0   20 
 3201 1023 2310 0132
   0    1    2    1 
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.857817374687   0.173993343092

   1   19    8   13 
 3201 3201 0132 0132
   0    1    2    1 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.857817374687   0.173993343092

  10   14    3   22 
 1023 1023 2310 2310
   1    0    2    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.014612776306   0.174163865639

   4   23   11   15 
 3201 3201 0132 0132
   0    1    1    2 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.014612776306   0.174163865639

  12   16    5    1 
 1023 3201 0132 0132
   2    1    2    1 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.066785192900   0.108720323626

   6    0   13   17 
 1023 1023 0132 2310
   0    1    0    1 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.066785192900   0.108720323626

   7    4   14    2 
 3201 3201 2310 2310
   2    1    1    2 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.072479633971   0.073300506848

  15    2    7    3 
 3201 3201 2310 2310
   1    0    0    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.072479633971   0.073300506848

   8   20    9   19 
 1023 1023 2310 2310
   1    0    1    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.703029858616  -0.015801338681

  18   23   11   21 
 3201 1023 2310 0132
   2    1    1    0 
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.770913344906  -0.009392246180

  18   22   10   21 
 1023 3201 0132 2310
   0    1    1    2 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.770913344906  -0.009392246180

  20   24   19   25 
 3201 3201 0132 0132
   2    1    0    1 
  0  0 -1  1  0  0 -1  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.703029858616  -0.015801338681

  12   25   20    1 
 3201 1023 2310 2310
   1    2    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.857817374687   0.173993343092

  19    0   13   24 
 1023 3201 2310 2310
   1    2    1    0 
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.857817374687   0.173993343092

  23    8   21    9 
 3201 0213 2310 3120
   0    1    1    2 
  0 -1  1  0  1  0 -1  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.764860720368   0.411001388529

  22    9   21    8 
 1023 0213 0132 3120
   2    1    1    0 
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.764860720368   0.411001388529



==> anc/data/S_6/Q5q1Q2q3Q4Q0q1q2q1q1_confirm_nongeom_log.txt <==
flipper_triangulation/Users/will/Dropbox/Random_veering/computations/rigorous_comps/punc_sph_covers/S_6/Q5q1Q2q3Q4Q0q1q2q1q1/Q5q1Q2q3Q4Q0q1q2q1q1.tri

Initial triangulation T_0 defined by the following tetrahedra gluing data:

[[15, 10, 23, 3], [[1, 0, 2, 3], [3, 2, 0, 1], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[22, 4, 14, 11], [[3, 2, 0, 1], [1, 0, 2, 3], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[16, 5, 17, 6], [[3, 2, 0, 1], [3, 2, 0, 1], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[17, 12, 0, 5], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[1, 6, 16, 13], [[1, 0, 2, 3], [3, 2, 0, 1], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[3, 7, 2, 14], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[2, 15, 4, 7], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[5, 17, 6, 16], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[25, 18, 24, 11], [[3, 1, 2, 0], [1, 0, 2, 3], [0, 2, 1, 3], [0, 1, 3, 2]]]
[[24, 18, 25, 10], [[3, 1, 2, 0], [3, 2, 0, 1], [0, 2, 1, 3], [2, 3, 1, 0]]]
[[9, 12, 0, 20], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[1, 19, 8, 13], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[10, 14, 3, 22], [[1, 0, 2, 3], [1, 0, 2, 3], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[4, 23, 11, 15], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[12, 16, 5, 1], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[6, 0, 13, 17], [[1, 0, 2, 3], [1, 0, 2, 3], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[7, 4, 14, 2], [[3, 2, 0, 1], [3, 2, 0, 1], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[15, 2, 7, 3], [[3, 2, 0, 1], [3, 2, 0, 1], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[8, 20, 9, 19], [[1, 0, 2, 3], [1, 0, 2, 3], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[18, 23, 11, 21], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[18, 22, 10, 21], [[1, 0, 2, 3], [3, 2, 0, 1], [0, 1, 3, 2], [2, 3, 1, 0]]]
[[20, 24, 19, 25], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2]]]
[[12, 25, 20, 1], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[19, 0, 13, 24], [[1, 0, 2, 3], [3, 2, 0, 1], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[23, 8, 21, 9], [[3, 2, 0, 1], [0, 2, 1, 3], [2, 3, 1, 0], [3, 1, 2, 0]]]
[[22, 9, 21, 8], [[1, 0, 2, 3], [0, 2, 1, 3], [0, 1, 3, 2], [3, 1, 2, 0]]]

getting shape intervals for triangulation T_0 of M...
shape intervals found.
attempting to find candidate path to a geometric triangulation T_n for M...
candidate path found. Pachner moves followed:

[('23', (21, 2)), ('32', (20, 2)), ('23', (25, 3)), ('32', (20, 0)), ('23', (19, 3)), ('32', (18, 5)), ('23', (24, 0)), ('32', (25, 2)), ('23', (19, 3)), ('32', (19, 0)), ('32', (21, 3)), ('32', (11, 4)), ('32', (23, 0)), ('32', (4, 3)), ('23', (16, 2)), ('32', (13, 1)), ('32', (7, 3)), ('32', (17, 0))]

tetrahedra gluing data for T_n:

[[12, 8, 15, 3], [[1, 0, 2, 3], [2, 3, 1, 0], [0, 3, 2, 1], [0, 1, 3, 2]]]
[[4, 16, 2, 7], [[1, 2, 3, 0], [0, 3, 2, 1], [1, 2, 3, 0], [2, 1, 0, 3]]]
[[6, 4, 18, 1], [[3, 1, 2, 0], [0, 3, 2, 1], [3, 1, 2, 0], [3, 0, 1, 2]]]
[[13, 10, 0, 5], [[3, 2, 0, 1], [3, 2, 0, 1], [0, 1, 3, 2], [0, 3, 2, 1]]]
[[5, 1, 10, 2], [[3, 0, 1, 2], [3, 0, 1, 2], [2, 3, 1, 0], [0, 3, 2, 1]]]
[[6, 3, 13, 4], [[2, 1, 0, 3], [0, 3, 2, 1], [0, 3, 2, 1], [1, 2, 3, 0]]]
[[12, 13, 5, 2], [[0, 1, 3, 2], [0, 1, 3, 2], [2, 1, 0, 3], [3, 1, 2, 0]]]
[[11, 17, 19, 1], [[3, 1, 2, 0], [2, 3, 1, 0], [2, 0, 3, 1], [2, 1, 0, 3]]]
[[9, 15, 15, 0], [[3, 1, 2, 0], [1, 3, 0, 2], [0, 2, 1, 3], [3, 2, 0, 1]]]
[[10, 17, 14, 8], [[0, 1, 3, 2], [3, 1, 2, 0], [3, 2, 0, 1], [3, 1, 2, 0]]]
[[9, 4, 3, 16], [[0, 1, 3, 2], [3, 2, 0, 1], [2, 3, 1, 0], [2, 3, 1, 0]]]
[[12, 18, 14, 7], [[2, 3, 1, 0], [3, 0, 1, 2], [1, 0, 2, 3], [3, 1, 2, 0]]]
[[6, 0, 11, 13], [[0, 1, 3, 2], [1, 0, 2, 3], [3, 2, 0, 1], [2, 3, 1, 0]]]
[[12, 6, 5, 3], [[3, 2, 0, 1], [0, 1, 3, 2], [0, 3, 2, 1], [2, 3, 1, 0]]]
[[9, 15, 11, 19], [[2, 3, 1, 0], [1, 0, 2, 3], [1, 0, 2, 3], [0, 1, 3, 2]]]
[[14, 8, 0, 8], [[1, 0, 2, 3], [0, 2, 1, 3], [0, 3, 2, 1], [2, 0, 3, 1]]]
[[10, 17, 19, 1], [[3, 2, 0, 1], [1, 0, 2, 3], [2, 1, 0, 3], [0, 3, 2, 1]]]
[[16, 9, 18, 7], [[1, 0, 2, 3], [3, 1, 2, 0], [3, 0, 1, 2], [3, 2, 0, 1]]]
[[11, 17, 2, 19], [[1, 2, 3, 0], [1, 2, 3, 0], [3, 1, 2, 0], [2, 0, 3, 1]]]
[[16, 18, 14, 7], [[2, 1, 0, 3], [1, 3, 0, 2], [0, 1, 3, 2], [1, 3, 0, 2]]]

getting shape intervals for the geometric triangulation T_n of M...
shape intervals for T_n found:

1.01461277630600392736269609391894700802048626713925242625608? + 0.17416386563935642108715819955491366183982268083747599059538?*I
-0.691789809942789601898961091762556023725603871989101383961? + 3.228974403864319709610853242549920213564557054772244112835?*I
2.1449592679420266617558017594364333885035040547280942233613? + 0.1466010136961404714661821531692896457813220990331854647210?*I
1.06678519289952919029258669696953825949430956400559216074593? + 0.10872032362552327172615216155825780130929796663211677801339?*I
1.13613613838014683454799847818239844192873239938156647917410? + 0.19479622822466317830065728984036238589886186753327773376182?*I
-3.410401343109276949421503608356990714016660420015507544561? + 3.449026068553619657137419840002778123924901111707700801347?*I
1.14495926794202666175580175943643338850350405472809422336132? + 0.14660101369614047146618215316928964578132209903318546472097?*I
1.6052654242648433321364260936610676990479546353833114275694? + 0.2773199700362293841334265335032599704419646470517370401637?*I
1.3258740999000327370941287244304158364396982302466303401119? + 0.2521539163065496735443486022675952422474120331802150888239?*I
0.5845993095417166580902235516128554386504939903879904436501? + 0.4856448058370151678992425352152260844350919696858071759397?*I
1.01461277630600392736269609391894700802048626713925242625607? + 0.17416386563935642108715819955491366183982268083747599059537?*I
0.5085601517684448642391724654617112550233461598371692674147? + 0.5945575003487682551722697828531112833460164807667312016711?*I
1.06678519289952919029258669696953825949430956400559216074593? + 0.10872032362552327172615216155825780130929796663211677801339?*I
1.07247963397101333087790087971821669425175202736404711168067? + 0.07330050684807023573309107658464482289066104951659273236049?*I
0.18130386815855144242749436014018238329526819538014720498285? + 0.13050234225520666762826190383405692585779633951310392972786?*I
-1.919440962009365994650158210008113931868205462430062773929? + 1.485219463094324430999460609837177705988594799135307629165?*I
0.85781737468689349697765878437493892807499957294001150269032? + 0.17399334309161395503577218658204188651436974767831605311012?*I
0.7648607203679904645089409888390663174842861014417732093226? + 0.41100138852913256582436432798435003707889520465420111824616?*I
0.0487334625772723748480302674264889073070944617593380251608? + 1.8330876491192063134707148498316300932756637645538415967391?*I
-1.8707074994320936198021279425816250245611110006707247487683? + 3.318307112213530744470175459668807799264258563689149225904?*I

following candidate path backward to recover T_0...
T_0 recovered. Reverse path from T_n to T_0 is as follows:

[('23', (7, 0)), ('23', (2, 0)), ('23', (5, 0)), ('32', (14, 5)), ('23', (4, 0)), ('23', (8, 0)), ('23', (1, 0)), ('23', (4, 0)), ('23', (15, 0)), ('32', (15, 0)), ('23', (4, 1)), ('32', (18, 5)), ('23', (14, 0)), ('32', (14, 5)), ('23', (14, 0)), ('32', (18, 5)), ('23', (25, 3)), ('32', (4, 0))]

checking shape intervals traced from T_n back to T_0...
T_0 confirmed non-geometric. Verified shape intervals are:

1.01461277630600392736269609391894700802048626713925242625608? + 0.17416386563935642108715819955491366183982268083747599059538?*I
-0.47837675308524706104036479924870807308458549429523625221? + 5.70158215007360828024671917215278280834686155279924762887?*I
-7.82080268621855389884300721671398142803332084003101508912? + 6.89805213710723931427483968000555624784980222341540160270?*I
1.06678519289952919029258669696953825949430956400559216074593? + 0.10872032362552327172615216155825780130929796663211677801339?*I
-0.29697014138422003034057408138486430660020776101492864? - 0.01580133868073673960113665873380249191177276897559065?*I
-6.82080268621855389884300721671398142803332084003101508912? + 6.89805213710723931427483968000555624784980222341540160270?*I
0.07191669806170609821823686545618210537453610674635647611041? + 0.06343148557275654142285809500595136786982983517020513348347?*I
1.048733462577272374848030267426488907307094461759338025161? + 1.833087649119206313470714849831630093275663764553841596739?*I
1.048733462577272374848030267426488907307094461759338025161? + 1.833087649119206313470714849831630093275663764553841596739?*I
-0.1196842850845736709907140000983272384419705610467523862089? + 0.2271084938564200367374347612332785594281918362702313924097?*I
1.01461277630600392736269609391894700802048626713925242625607? + 0.17416386563935642108715819955491366183982268083747599059537?*I
2.8160784583210320972186030514474125049052454715450822110? + 3.4461236335491126794148631022104022761909834721722265050?*I
1.06678519289952919029258669696953825949430956400559216074593? + 0.10872032362552327172615216155825780130929796663211677801339?*I
1.07247963397101333087790087971821669425175202736404711168067? + 0.07330050684807023573309107658464482289066104951659273236049?*I
0.7030298586157799696594259186151356933997922389850714? - 0.0158013386807367396011366587338024919117727689755907?*I
0.85781737468689349697765878437493892807499957294001150269032? + 0.17399334309161395503577218658204188651436974767831605311012?*I
0.7648607203679904645089409888390663174842861014417732093226? + 0.41100138852913256582436432798435003707889520465420111824616?*I
1.04873346257727237484803026742648890730709446175933802516? + 1.83308764911920631347071484983163009327566376455384159674?*I
0.0719166980617060982182368654561821053745361067463564761104? + 0.0634314855727565414228580950059513678698298351702051334835?*I
0.070347116708378163119364370851391327427235862993398459851? + 0.055012916172324986881641649363214477590086014233864172128?*I
-4.1021911530520665513204647001195467377422642920046089286? + 6.6780004724179393667482730825526983374894581664799449142?*I
0.072240300043789487154640274589104073099313605659473854560? + 0.094551682473021782748055037805507762032352609729511645462?*I
0.04261233147692605899273417855676319194404880575874862954? + 0.16434086102533012425479299502901574451413123157794789703?*I
-0.11968428508457367099071400009832723844197056104675238621? + 0.22710849385642003673743476123327855942819183627023139241?*I
3.3578353789786080358063337016381380016710142573632468? - 0.1786654166984220697186444342377751713994030178338103?*I
-0.29697014138422003034057408138486430660020776101492864? - 0.01580133868073673960113665873380249191177276897559065?*I


==> anc/data/S_6/Q5q1Q2q3Q4Q0q1q2q1q1_flipper_log.txt <==
sage: S=surf.Surface(0,6)
sage: mc=S.mc_from_word('Q5q1Q2q3Q4Q0q1q2q1q1')
sage: mc.nielsen_thurston_type()
'Pseudo-Anosov'
sage: mc.stratum()

{Puncture 0: 1,
 Puncture 3: 1,
 Puncture 2: 1,
 Puncture 1: 1,
 Puncture 5: 1,
 Singularity 7: 3,
 Singularity 6: 3,
 Puncture 4: 1}

==> anc/data/S_7/Link.lnk <==
% Link Projection
3
   0    0
  11   11
  17   17
40
  152   196
  316   154
  460   162
  469   327
  589   366
  610   395
  614   532
  402   505
  327   409
  326   294
  184   316
  106   253
  212   251
  242   218
  217   142
   75   142
   57   186
   32   206
  103   200
  141   292
  172   362
  298   353
  411   290
  521   246
  556   424
  651   443
  623   262
  542   204
  395   243
  355   524
  437   556
  450   473
  424   313
  488   287
  507   307
  511   392
  493   554
  444   586
  210   554
   71   311
40
   0    1
   1    2
   2    3
   3    4
   4    5
   5    6
   6    7
   7    8
   8    9
   9   10
  10    0
  11   12
  12   13
  13   14
  14   15
  15   16
  16   11
  18   17
  19   18
  20   19
  21   20
  22   21
  23   22
  24   23
  25   24
  26   25
  27   26
  28   27
  29   28
  30   29
  31   30
  32   31
  33   32
  34   33
  35   34
  36   35
  37   36
  38   37
  39   38
  17   39
15
  11   10
   0   13
  17   16
  11   18
  21    8
  22    2
   3   23
  24    5
   2   27
  28    7
  28   21
   6   30
  32    2
   3   34
  35    6
-1


==> anc/data/S_7/q4q4q3Q2Q0q3Q1q2q0Q1.tri <==
% Triangulation
flipper_triangulation
nongeometric_solution  17.48190274
oriented_manifold
CS_unknown

4 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

41
  37    6   40   20 
 3120 3201 2031 2310
   1    1    0    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.173506855912   2.251437749708

  26    3   34   15 
 1302 2031 2031 3120
   1    0    1    1 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.779307165801   6.701538532481

  29   18   35    4 
 3120 2031 2031 1302
   1    1    2    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.049026611202   1.434341923668

   1   16   32    8 
 1302 2031 0213 1302
   0    1    1    1 
  0  1  0 -1  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.779307165801   6.701538532481

  38    5    2   19 
 1302 2031 2031 1302
   2    1    0    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.632060832908   2.288633786811

   4   29   40    9 
 1302 1023 0213 0132
   1    1    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.846783343597   1.564818343680

  11   10    0    7 
 1023 0213 2310 1302
   0    1    3    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.308166223361   1.729775834568

  39   11    6   12 
 3120 2031 2031 1302
   3    0    1    1 
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.308166223361   1.729775834568

  39   11    3   17 
 1302 0213 2031 1302
   1    0    1    1 
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.997678220737   5.586708496168

  19   14    5   24 
 3201 2031 0132 3120
   1    1    0    2 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.846783343597   1.564818343680

  22   13    6   12 
 1302 0213 0213 3120
   0    3    1    1 
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.308166223361   1.729775834568

   7    6    8   22 
 1302 1023 0213 0132
   1    1    3    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.199648301542   1.120651068291

  10   20    7   22 
 3120 3201 2031 2310
   1    3    1    0 
  0  0  1 -1  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.308166223361   1.729775834568

  34   15   10   21 
 1302 0213 0213 3120
   0    1    0    1 
  0  1 -1  0  1  0  0 -1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -4.223932789983  10.024618307994

   9   30   29   18 
 1302 2031 0213 1302
   1    2    1    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.632060832908   2.288633786811

   1   16   13   23 
 3120 0213 0213 3120
   0    0    1    1 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -3.130053959428  12.632764875444

   3   17   15   25 
 1302 2031 0213 3120
   0    1    0    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.323740007936  13.309882128969

  16   26    8   34 
 1302 2031 2031 1302
   1    1    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  3.364200762099  11.467157602507

   2   19   14   35 
 1302 2031 2031 1302
   1    1    1    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.049026611202   1.434341923668

  18   29    4    9 
 1302 3201 2031 2310
   0    2    1    1 
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.427239317829   1.913218862156

   0   24   12   21 
 3201 0213 2310 1302
   1    0    1    1 
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.173506855912   2.251437749708

  13   23   20   27 
 3120 0213 2031 1302
   1    1    0    0 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-12.604057679139   6.230842848153

  12   10   11   34 
 3201 2031 0132 3120
   1    1    1    3 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.199648301542   1.120651068291

  15   25   21   28 
 3120 0213 0213 3120
   1    0    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-11.416187407028  10.386701753245

   9   30   20   27 
 3120 0213 0213 3120
   1    1    0    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.376168374810   2.177986696484

  16   26   23   31 
 3120 0213 0213 3120
   1    1    0    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -6.961235350667  13.253648957730

  17    1   25   32 
 1302 2031 0213 3120
   1    0    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.323740007936  13.309882128970

  24   33   21   28 
 3120 0213 2031 1302
   0    1    0    1 
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-17.893372733500  -0.339084386165

  23   31   27   36 
 3120 0213 2031 1302
   0    0    1    1 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-16.690403110849   5.274599316725

   5   14   19    2 
 1023 0213 2310 3120
   1    1    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.427239317829   1.913218862156

  14   35   24   33 
 1302 2031 0213 3120
   1    0    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -4.623702071792   1.257786528302

  25   32   28   37 
 3120 0213 0213 3120
   0    1    0    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-11.416187407028  10.386701753245

  26    3   31   39 
 3120 0213 0213 3120
   0    0    1    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -3.130053959428  12.632764875444

  30   38   27   36 
 3120 0213 0213 3120
   0    0    1    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-19.218245532434  -6.841143343725

  22   13   17    1 
 3120 2031 2031 1302
   0    1    1    1 
  0  1  0 -1  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.997678220737   5.586708496168

  30   38   18    2 
 1302 2031 2031 1302
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.154923513568   1.147234313367

  33   40   28   37 
 3120 0213 2031 1302
   1    0    1    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-17.893372733501  -0.339084386165

  31   39   36    0 
 3120 0213 2031 3120
   1    1    0    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-12.604057679139   6.230842848153

  35    4   33   40 
 1302 2031 0213 3120
   0    1    1    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -4.623702071792   1.257786528302

  32    8   37    7 
 3120 2031 0213 3120
   1    0    1    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -4.223932789983  10.024618307994

  38    5   36    0 
 3120 0213 0213 1302
   1    1    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.376168374810   2.177986696484



==> anc/data/S_7/q4q4q3Q2Q0q3Q1q2q0Q1_confirm_nongeom_log.txt <==
flipper_triangulation/Users/will/Dropbox/Random_veering/computations/rigorous_comps/S_07_link/q4q4q3Q2Q0q3Q1q2q0Q1/q4q4q3Q2Q0q3Q1q2q0Q1.tri

Initial triangulation T_0 defined by the following tetrahedra gluing data:

[[37, 6, 40, 20], [[3, 1, 2, 0], [3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0]]]
[[26, 3, 34, 15], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [3, 1, 2, 0]]]
[[29, 18, 35, 4], [[3, 1, 2, 0], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[1, 16, 32, 8], [[1, 3, 0, 2], [2, 0, 3, 1], [0, 2, 1, 3], [1, 3, 0, 2]]]
[[38, 5, 2, 19], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[4, 29, 40, 9], [[1, 3, 0, 2], [1, 0, 2, 3], [0, 2, 1, 3], [0, 1, 3, 2]]]
[[11, 10, 0, 7], [[1, 0, 2, 3], [0, 2, 1, 3], [2, 3, 1, 0], [1, 3, 0, 2]]]
[[39, 11, 6, 12], [[3, 1, 2, 0], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[39, 11, 3, 17], [[1, 3, 0, 2], [0, 2, 1, 3], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[19, 14, 5, 24], [[3, 2, 0, 1], [2, 0, 3, 1], [0, 1, 3, 2], [3, 1, 2, 0]]]
[[22, 13, 6, 12], [[1, 3, 0, 2], [0, 2, 1, 3], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[7, 6, 8, 22], [[1, 3, 0, 2], [1, 0, 2, 3], [0, 2, 1, 3], [0, 1, 3, 2]]]
[[10, 20, 7, 22], [[3, 1, 2, 0], [3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0]]]
[[34, 15, 10, 21], [[1, 3, 0, 2], [0, 2, 1, 3], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[9, 30, 29, 18], [[1, 3, 0, 2], [2, 0, 3, 1], [0, 2, 1, 3], [1, 3, 0, 2]]]
[[1, 16, 13, 23], [[3, 1, 2, 0], [0, 2, 1, 3], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[3, 17, 15, 25], [[1, 3, 0, 2], [2, 0, 3, 1], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[16, 26, 8, 34], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[2, 19, 14, 35], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[18, 29, 4, 9], [[1, 3, 0, 2], [3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0]]]
[[0, 24, 12, 21], [[3, 2, 0, 1], [0, 2, 1, 3], [2, 3, 1, 0], [1, 3, 0, 2]]]
[[13, 23, 20, 27], [[3, 1, 2, 0], [0, 2, 1, 3], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[12, 10, 11, 34], [[3, 2, 0, 1], [2, 0, 3, 1], [0, 1, 3, 2], [3, 1, 2, 0]]]
[[15, 25, 21, 28], [[3, 1, 2, 0], [0, 2, 1, 3], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[9, 30, 20, 27], [[3, 1, 2, 0], [0, 2, 1, 3], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[16, 26, 23, 31], [[3, 1, 2, 0], [0, 2, 1, 3], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[17, 1, 25, 32], [[1, 3, 0, 2], [2, 0, 3, 1], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[24, 33, 21, 28], [[3, 1, 2, 0], [0, 2, 1, 3], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[23, 31, 27, 36], [[3, 1, 2, 0], [0, 2, 1, 3], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[5, 14, 19, 2], [[1, 0, 2, 3], [0, 2, 1, 3], [2, 3, 1, 0], [3, 1, 2, 0]]]
[[14, 35, 24, 33], [[1, 3, 0, 2], [2, 0, 3, 1], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[25, 32, 28, 37], [[3, 1, 2, 0], [0, 2, 1, 3], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[26, 3, 31, 39], [[3, 1, 2, 0], [0, 2, 1, 3], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[30, 38, 27, 36], [[3, 1, 2, 0], [0, 2, 1, 3], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[22, 13, 17, 1], [[3, 1, 2, 0], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[30, 38, 18, 2], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[33, 40, 28, 37], [[3, 1, 2, 0], [0, 2, 1, 3], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[31, 39, 36, 0], [[3, 1, 2, 0], [0, 2, 1, 3], [2, 0, 3, 1], [3, 1, 2, 0]]]
[[35, 4, 33, 40], [[1, 3, 0, 2], [2, 0, 3, 1], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[32, 8, 37, 7], [[3, 1, 2, 0], [2, 0, 3, 1], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[38, 5, 36, 0], [[3, 1, 2, 0], [0, 2, 1, 3], [0, 2, 1, 3], [1, 3, 0, 2]]]

getting shape intervals for triangulation T_0 of M...
shape intervals found.
attempting to find candidate path to a geometric triangulation T_n for M...
candidate path found. Pachner moves followed:

[('23', (33, 1)), ('32', (36, 0)), ('32', (40, 0)), ('23', (27, 0)), ('32', (30, 3)), ('32', (27, 0)), ('32', (32, 1))]

tetrahedra gluing data for T_n:

[[34, 6, 33, 20], [[3, 1, 2, 0], [3, 2, 0, 1], [1, 2, 3, 0], [2, 3, 1, 0]]]
[[26, 3, 32, 15], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [3, 1, 2, 0]]]
[[4, 18, 37, 19], [[3, 1, 2, 0], [1, 0, 2, 3], [2, 0, 3, 1], [3, 0, 1, 2]]]
[[1, 16, 31, 8], [[1, 3, 0, 2], [2, 0, 3, 1], [0, 2, 1, 3], [1, 3, 0, 2]]]
[[5, 29, 27, 2], [[0, 3, 2, 1], [0, 3, 2, 1], [3, 2, 0, 1], [3, 1, 2, 0]]]
[[4, 29, 35, 9], [[0, 3, 2, 1], [1, 0, 2, 3], [2, 1, 0, 3], [0, 1, 3, 2]]]
[[11, 10, 0, 7], [[1, 0, 2, 3], [0, 2, 1, 3], [2, 3, 1, 0], [1, 3, 0, 2]]]
[[36, 11, 6, 12], [[3, 1, 2, 0], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[36, 11, 3, 17], [[1, 3, 0, 2], [0, 2, 1, 3], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[19, 14, 5, 24], [[3, 2, 0, 1], [0, 1, 3, 2], [0, 1, 3, 2], [1, 2, 3, 0]]]
[[22, 13, 6, 12], [[1, 3, 0, 2], [0, 2, 1, 3], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[7, 6, 8, 22], [[1, 3, 0, 2], [1, 0, 2, 3], [0, 2, 1, 3], [0, 1, 3, 2]]]
[[10, 20, 7, 22], [[3, 1, 2, 0], [3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0]]]
[[32, 15, 10, 21], [[1, 3, 0, 2], [0, 2, 1, 3], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[18, 9, 27, 19], [[3, 1, 2, 0], [0, 1, 3, 2], [3, 1, 2, 0], [2, 3, 1, 0]]]
[[1, 16, 13, 23], [[3, 1, 2, 0], [0, 2, 1, 3], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[3, 17, 15, 25], [[1, 3, 0, 2], [2, 0, 3, 1], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[16, 26, 8, 32], [[1, 3, 0, 2], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[2, 29, 33, 14], [[1, 0, 2, 3], [3, 1, 2, 0], [3, 1, 2, 0], [3, 1, 2, 0]]]
[[14, 29, 2, 9], [[3, 2, 0, 1], [3, 2, 0, 1], [1, 2, 3, 0], [2, 3, 1, 0]]]
[[0, 37, 12, 21], [[3, 2, 0, 1], [2, 0, 3, 1], [2, 3, 1, 0], [1, 3, 0, 2]]]
[[13, 23, 20, 37], [[3, 1, 2, 0], [0, 2, 1, 3], [2, 0, 3, 1], [3, 2, 0, 1]]]
[[12, 10, 11, 32], [[3, 2, 0, 1], [2, 0, 3, 1], [0, 1, 3, 2], [3, 1, 2, 0]]]
[[15, 25, 21, 28], [[3, 1, 2, 0], [0, 2, 1, 3], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[9, 28, 27, 37], [[3, 0, 1, 2], [1, 2, 3, 0], [2, 3, 1, 0], [0, 1, 3, 2]]]
[[16, 26, 23, 30], [[3, 1, 2, 0], [0, 2, 1, 3], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[17, 1, 25, 31], [[1, 3, 0, 2], [2, 0, 3, 1], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[4, 24, 14, 35], [[2, 3, 1, 0], [3, 2, 0, 1], [3, 1, 2, 0], [0, 1, 3, 2]]]
[[23, 30, 24, 35], [[3, 1, 2, 0], [0, 2, 1, 3], [3, 0, 1, 2], [0, 3, 2, 1]]]
[[5, 18, 19, 4], [[1, 0, 2, 3], [3, 1, 2, 0], [2, 3, 1, 0], [0, 3, 2, 1]]]
[[25, 31, 28, 34], [[3, 1, 2, 0], [0, 2, 1, 3], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[26, 3, 30, 36], [[3, 1, 2, 0], [0, 2, 1, 3], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[22, 13, 17, 1], [[3, 1, 2, 0], [2, 0, 3, 1], [2, 0, 3, 1], [1, 3, 0, 2]]]
[[35, 34, 18, 0], [[3, 1, 2, 0], [0, 2, 1, 3], [3, 1, 2, 0], [3, 0, 1, 2]]]
[[30, 36, 33, 0], [[3, 1, 2, 0], [0, 2, 1, 3], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[5, 28, 27, 33], [[2, 1, 0, 3], [0, 3, 2, 1], [0, 1, 3, 2], [3, 1, 2, 0]]]
[[31, 8, 34, 7], [[3, 1, 2, 0], [2, 0, 3, 1], [0, 2, 1, 3], [3, 1, 2, 0]]]
[[20, 21, 24, 2], [[1, 3, 0, 2], [2, 3, 1, 0], [0, 1, 3, 2], [1, 3, 0, 2]]]

getting shape intervals for the geometric triangulation T_n of M...
shape intervals for T_n found:

0.17350685591166471813439354698414117838987046008303918? + 2.25143774970772900070245078849827662461809880353391386?*I
1.77930716580092106535737956270412910769185334135365292? + 6.70153853248147223834776200127261183356401914218434038?*I
1.838682148701077301678253624379898345876326345031578035? + 0.297228123157405034409076417726238264318334470358952580?*I
1.77930716580092106535737956270412910769185334135365293? + 6.70153853248147223834776200127261183356401914218434038?*I
1.475806826870413132761059504380381078747890115655540877? + 0.933911296475565343389595989551127498879848773548178863?*I
0.846783343597381607133141875683945621507935107283804863? + 1.564818343679807647302674240764975150770370507376197253?*I
-0.308166223360683894163451839824780092052479496635012117? + 1.72977583456806476171018537179613833346662107680193263?*I
-1.308166223360683894163451839824780092052479496635012117? + 1.72977583456806476171018537179613833346662107680193263?*I
1.99767822073689561930566207244440791869743079167684427? + 5.58670849616777682531015148105269333401143816740179281?*I
0.846783343597381607133141875683945621507935107283804863? + 1.564818343679807647302674240764975150770370507376197253?*I
-1.308166223360683894163451839824780092052479496635012117? + 1.72977583456806476171018537179613833346662107680193263?*I
1.199648301542325338925364216941564147213430508657571691? + 1.120651068291386603296458952815875154807572978196018141?*I
-0.308166223360683894163451839824780092052479496635012117? + 1.729775834568064761710185371796138333466621076801932631?*I
-4.2239327899825780769944768862806544750050515214137559? + 10.02461830799421273554476279910680768592200370723316093?*I
0.516160017741758296756066331948810440239832723284597003? + 0.306180739166065699371832399839824054516812150833199851?*I
-3.1300539594278819049092362688716268875288069318017873? + 12.6327648754435832927265924514535348320842395618131891?*I
-0.32374000793574768107095775083899858958655858250907940? + 13.3098821289694884514568044785442418539724270654802740?*I
3.36420076209945802536744519690808325895653288739085056? + 11.46715760250662985480403869896362502532417916365315951?*I
-1.059300150737108193437831536039178665219772444470990866? + 0.375414924654807400375266689990335736970971212347792562?*I
0.427239317829427406909387240496783663179727783049611271? + 1.913218862155763294746346286977422034550707130488871122?*I
0.173506855911664718134393546984141178389870460083039176? + 2.25143774970772900070245078849827662461809880353391386?*I
-12.6040576791388898998956593129169452827160617065066283? + 6.2308428481532250777091368346913181110936707243572297?*I
1.199648301542325338925364216941564147213430508657571691? + 1.120651068291386603296458952815875154807572978196018141?*I
-11.4161874070279686717071542882364325499288103381754949? + 10.3867017532449590234702415017883107902907508623577408?*I
1.297567255355304175788160593701188447330308749758052365? + 0.220037696097766009855493368623794314566218931212261854?*I
-6.9612353506674633493079074333175744091387843208446661? + 13.2536489577295483219830536403276357066820166358100946?*I
-0.32374000793574768107095775083899858958655858250907940? + 13.3098821289694884514568044785442418539724270654802740?*I
2.117263392103389052976192741520164226875607631434973170? + 0.816984853768829087529237490150815753864886013761897839?*I
-16.6904031108494660540394285341919657025614393310741647? + 5.2745993167253179092316566268204024213343851863677826?*I
0.42723931782942740690938724049678366317972778304961127? + 1.913218862155763294746346286977422034550707130488871122?*I
-11.4161874070279686717071542882364325499288103381754949? + 10.3867017532449590234702415017883107902907508623577408?*I
-3.13005395942788190490923626887162688752880693180178724? + 12.63276487544358329272659245145353483208423956181318909?*I
1.99767822073689561930566207244440791869743079167684427? + 5.58670849616777682531015148105269333401143816740179281?*I
5.24987046624277734970363985363587976359853392978226432? + 4.03811692182293822840128360366360169267624469625518032?*I
-12.6040576791388898998956593129169452827160617065066283? + 6.2308428481532250777091368346913181110936707243572297?*I
1.297567255355304175788160593701188447330308749758052366? + 0.220037696097766009855493368623794314566218931212261854?*I
-4.22393278998257807699447688628065447500505152141375587? + 10.02461830799421273554476279910680768592200370723316093?*I
-0.1236585420764594366487028573780196884513224219374070328? + 0.1174971461491078355856222988278307897394337548887135511?*I

following candidate path backward to recover T_0...
T_0 recovered. Reverse path from T_n to T_0 is as follows:

[('23', (2, 0)), ('23', (27, 0)), ('23', (14, 0)), ('32', (27, 0)), ('23', (39, 0)), ('23', (33, 0)), ('32', (37, 1))]

checking shape intervals traced from T_n back to T_0...
T_0 confirmed non-geometric. Verified shape intervals are:

0.17350685591166471813439354698414117838987046008303918? + 2.25143774970772900070245078849827662461809880353391386?*I
1.77930716580092106535737956270412910769185334135365292? + 6.70153853248147223834776200127261183356401914218434038?*I
-1.0490266112022141768861801526981652589140299887625715? + 1.43434192366831151545273335856015444844955941525863217?*I
1.77930716580092106535737956270412910769185334135365293? + 6.70153853248147223834776200127261183356401914218434038?*I
0.216352933499654691769918963892434155496600847767785876? + 0.188123552196127266709982426315870679352735302081456308?*I
0.846783343597381607133141875683945621507935107283804863? + 1.564818343679807647302674240764975150770370507376197253?*I
-0.308166223360683894163451839824780092052479496635012117? + 1.72977583456806476171018537179613833346662107680193263?*I
-1.308166223360683894163451839824780092052479496635012117? + 1.72977583456806476171018537179613833346662107680193263?*I
1.99767822073689561930566207244440791869743079167684427? + 5.58670849616777682531015148105269333401143816740179281?*I
0.846783343597381607133141875683945621507935107283804863? + 1.564818343679807647302674240764975150770370507376197253?*I
-1.308166223360683894163451839824780092052479496635012117? + 1.72977583456806476171018537179613833346662107680193263?*I
1.199648301542325338925364216941564147213430508657571691? + 1.120651068291386603296458952815875154807572978196018141?*I
-0.308166223360683894163451839824780092052479496635012117? + 1.729775834568064761710185371796138333466621076801932631?*I
-4.2239327899825780769944768862806544750050515214137559? + 10.02461830799421273554476279910680768592200370723316093?*I
0.21635293349965469176991896389243415549660084776778588? + 0.18812355219612726670998242631587067935273530208145631?*I
-3.1300539594278819049092362688716268875288069318017873? + 12.6327648754435832927265924514535348320842395618131891?*I
-0.32374000793574768107095775083899858958655858250907940? + 13.3098821289694884514568044785442418539724270654802740?*I
3.36420076209945802536744519690808325895653288739085056? + 11.46715760250662985480403869896362502532417916365315951?*I
-1.04902661120221417688618015269816525891402998876257144? + 1.43434192366831151545273335856015444844955941525863217?*I
0.427239317829427406909387240496783663179727783049611271? + 1.913218862155763294746346286977422034550707130488871122?*I
0.173506855911664718134393546984141178389870460083039176? + 2.25143774970772900070245078849827662461809880353391386?*I
-12.6040576791388898998956593129169452827160617065066283? + 6.2308428481532250777091368346913181110936707243572297?*I
1.199648301542325338925364216941564147213430508657571691? + 1.120651068291386603296458952815875154807572978196018141?*I
-11.4161874070279686717071542882364325499288103381754949? + 10.3867017532449590234702415017883107902907508623577408?*I
-2.3761683748098932616993700415032143097642808665980122? + 2.1779866964836577635443148519894773549103054957569097?*I
-6.9612353506674633493079074333175744091387843208446661? + 13.2536489577295483219830536403276357066820166358100946?*I
-0.32374000793574768107095775083899858958655858250907940? + 13.3098821289694884514568044785442418539724270654802740?*I
-17.8933727335005617264216529810597463758010380174995265? - 0.3390843861647709122206347199753666060073207264193370?*I
-16.6904031108494660540394285341919657025614393310741647? + 5.2745993167253179092316566268204024213343851863677826?*I
0.42723931782942740690938724049678366317972778304961127? + 1.913218862155763294746346286977422034550707130488871122?*I
-11.4161874070279686717071542882364325499288103381754949? + 10.3867017532449590234702415017883107902907508623577408?*I
-3.13005395942788190490923626887162688752880693180178724? + 12.63276487544358329272659245145353483208423956181318909?*I
1.99767822073689561930566207244440791869743079167684427? + 5.58670849616777682531015148105269333401143816740179281?*I
-17.8933727335005617264216529810597463758010380174995265? - 0.3390843861647709122206347199753666060073207264193370?*I
-12.6040576791388898998956593129169452827160617065066283? + 6.2308428481532250777091368346913181110936707243572297?*I
0.209152478880702821182457918503897256365152325055205830? + 0.134925532724475031189750856034384400943697982399982786?*I
-4.22393278998257807699447688628065447500505152141375587? + 10.02461830799421273554476279910680768592200370723316093?*I
-4.623702071792478500820843211185812157807053823971990? + 1.257786528301696038140301741004747964938196431974814?*I
-1.154923513567514667286545224421774793297062757071577? + 1.147234313366972820234719303250518614064086040590339?*I
-19.21824553243419266435916547849099578057151780316293? - 6.84114334372526624958063961286144877127251366431698?*I
0.1693475450301958596937222749503728085925375226121047? + 0.0378759504007745847989051590868071081143914666645619?*I


==> anc/data/S_7/q4q4q3Q2Q0q3Q1q2q0Q1_flipper_log.txt <==
sage: S=surf.Surface(0,7)
sage: mc=S.mc_from_word('q4q4q3Q2Q0q3Q1q2q0Q1')
sage: mc.nielsen_thurston_type()
'Pseudo-Anosov'
sage: mc.stratum()

{Puncture 0: 1,
 Puncture 1: 1,
 Puncture 2: 1,
 Puncture 4: 1,
 Puncture 5: 1,
 Puncture 6: 1,
 Puncture 3: 1,
 Singularity 7: 3,
 Singularity 8: 3,
 Singularity 9: 3}
